PQTable: Non-exhaustive Fast Search for Product-quantized Codes using Hash Tables

In this paper, we propose a product quantization table (PQTable); a fast search method for product-quantized codes via hash-tables. An identifier of each database vector is associated with the slot of a hash table by using its PQ-code as a key. For querying, an input vector is PQ-encoded and hashed, and the items associated with that code are then retrieved. The proposed PQTable produces the same results as a linear PQ scan, and is 10^2 to 10^5 times faster. Although state-of-the-art performance can be achieved by previous inverted-indexing-based approaches, such methods require manually-designed parameter setting and significant training; our PQTable is free of these limitations, and therefore offers a practical and effective solution for real-world problems. Specifically, when the vectors are highly compressed, our PQTable achieves one of the fastest search performances on a single CPU to date with significantly efficient memory usage (0.059 ms per query over 10^9 data points with just 5.5 GB memory consumption). Finally, we show that our proposed PQTable can naturally handle the codes of an optimized product quantization (OPQTable).

==> img/anal/.ipynb_checkpoints/plot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import pickle\n",
    "import yaml\n",
    "from pprint import pprint\n",
    "\n",
    "% matplotlib inline\n",
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'T1': {'x': [1000, 10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "        'y': [481.631,\n",
      "              16.8715,\n",
      "              0.8856229999999999,\n",
      "              0.122003,\n",
      "              0.0649425,\n",
      "              0.0644213,\n",
      "              0.058714800000000004]},\n",
      " 'T2': {'x': [100, 1000, 10000, 100000, 1000000, 10000000, 100000000],\n",
      "        'y': [1.64263,\n",
      "              0.353823,\n",
      "              0.146707,\n",
      "              0.117362,\n",
      "              0.164223,\n",
      "              0.677321,\n",
      "              5.00478]},\n",
      " 'T4': {'x': [100, 1000, 10000, 100000, 1000000, 10000000],\n",
      "        'y': [0.131616, 0.124865, 0.188138, 0.69619, 4.64845, 38.2836]},\n",
      " 'adc': {'x': [100,\n",
      "               1000,\n",
      "               10000,\n",
      "               100000,\n",
      "               1000000,\n",
      "               10000000,\n",
      "               100000000,\n",
      "               1000000000],\n",
      "         'y': [0.0222607,\n",
      "               0.0346283,\n",
      "               0.0759191,\n",
      "               0.693276,\n",
      "               5.95028,\n",
      "               60.2636,\n",
      "               589.092,\n",
      "               6001.89]}}\n",
      "{'T2': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "        'y': [8360.9, 1153.3, 188.612, 33.2979, 8.42839, 6.9182]},\n",
      " 'T4': {'x': [1000, 10000, 100000, 1000000, 10000000, 100000000],\n",
      "        'y': [4.72548, 2.00774, 1.4557200000000001, 3.87194, 21.4414, 172.498]},\n",
      " 'T8': {'x': [100, 1000, 10000, 100000, 1000000, 10000000],\n",
      "        'y': [0.25938, 0.275264, 0.86939, 6.928089999999999, 69.8213, 975.927]},\n",
      " 'adc': {'x': [100,\n",
      "               1000,\n",
      "               10000,\n",
      "               100000,\n",
      "               1000000,\n",
      "               10000000,\n",
      "               100000000,\n",
      "               1000000000],\n",
      "         'y': [0.0316026,\n",
      "               0.0297394,\n",
      "               0.10325999999999999,\n",
      "               0.9253370000000001,\n",
      "               8.143889999999999,\n",
      "               85.1829,\n",
      "               813.944,\n",
      "               8367.1]}}\n"
     ]
    }
   ],
   "source": [
    "plots_b32 = yaml.load(open('dump/n_time_b32_topk1.yaml', 'rt'))[\"plots\"]\n",
    "plots_b64 = yaml.load(open('dump/n_time_b64_topk1.yaml', 'rt'))[\"plots\"]\n",
    "pprint(plots_b32)\n",
    "pprint(plots_b64)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAo0AAAF3CAYAAADATHGvAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\no0d9BKqmwvsAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f560ed6b470>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAo0AAAF3CAYAAADATHGvAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f560e58f0f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for B in [\"32\", \"64\"]:\n",
    "    if B == \"32\":\n",
    "        plots = plots_b32\n",
    "    elif B == \"64\":\n",
    "        plots = plots_b64\n",
    "            \n",
    "    \n",
    "    # Params\n",
    "    fontsize = 14\n",
    "    linewidth = 3\n",
    "    markersize = 8\n",
    "\n",
    "    plt.figure(figsize=[9, 5])\n",
    "\n",
    "    # Plot\n",
    "    if B == \"32\":\n",
    "        # Put shade on plots when table is used\n",
    "        plt.plot(plots['T1']['x'], plots['T1']['y'], \"o\", mec='none', ms=markersize+10, color=\"silver\", label=\"$T^*$\")\n",
    "\n",
    "        plt.plot(plots['adc']['x'], plots['adc']['y'], \"D-.\", lw=linewidth, ms=markersize, label='ADC', color='C0')\n",
    "        plt.plot(plots['T1']['x'], plots['T1']['y'], \"o-\", lw=linewidth, ms=markersize, label='$T=1$', color='C1')\n",
    "        plt.plot(plots['T2']['x'], plots['T2']['y'], \"P--\", lw=linewidth, ms=markersize, label='$T=2$', color='C2')\n",
    "        plt.plot(plots['T4']['x'], plots['T4']['y'], \"s:\", lw=linewidth, ms=markersize, label='$T=4$', color='C3')\n",
    "        \n",
    "    elif B == \"64\":\n",
    "        plt.plot(plots['adc']['x'], plots['adc']['y'], \"D-.\", lw=linewidth, ms=markersize, label='ADC', color='C0')\n",
    "        plt.plot(plots['T2']['x'], plots['T2']['y'], \"P--\", lw=linewidth, ms=markersize, label='$T=2$', color='C2')\n",
    "        plt.plot(plots['T4']['x'], plots['T4']['y'], \"s:\", lw=linewidth, ms=markersize, label='$T=4$', color='C3')\n",
    "        plt.plot(plots['T8']['x'], plots['T8']['y'], \"o-\", lw=linewidth, ms=markersize, label='$T=8$', color='C4')\n",
    "\n",
    "    # Texts\n",
    "    plt.xlabel('$N$', fontsize=fontsize)\n",
    "    plt.ylabel('Runtime per query [ms]', fontsize=fontsize)\n",
    "    plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "    # Legend\n",
    "    # handlelength: if 0, delete line in legend.\n",
    "    plt.legend(fontsize=fontsize, handlelength=3, loc='upper left')\n",
    "\n",
    "    # Grid\n",
    "    # which='both': show more grids (useful for log scaling)\n",
    "    plt.grid(True, which='both', color='darkgray')\n",
    "\n",
    "    # Log\n",
    "    plt.xscale('log')\n",
    "    plt.yscale('log')\n",
    "\n",
    "    # Ranges\n",
    "    plt.ylim([0.01, 10**4])\n",
    "\n",
    "    # Write\n",
    "    # Adjust white spaces when the text size is big. This is manually adjusted\n",
    "    # http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "    plt.subplots_adjust(left=0.1, bottom=0.11, right=0.99, top=0.97, wspace=None, hspace=None)\n",
    "\n",
    "    if B == \"32\":\n",
    "        plt.savefig(\"anal1.pdf\")\n",
    "    elif B == \"64\":\n",
    "        plt.savefig(\"anal2.pdf\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> img/anal/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import pickle\n",
    "import yaml\n",
    "from pprint import pprint\n",
    "\n",
    "% matplotlib inline\n",
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'T1': {'x': [1000, 10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "        'y': [481.631,\n",
      "              16.8715,\n",
      "              0.8856229999999999,\n",
      "              0.122003,\n",
      "              0.0649425,\n",
      "              0.0644213,\n",
      "              0.058714800000000004]},\n",
      " 'T2': {'x': [100, 1000, 10000, 100000, 1000000, 10000000, 100000000],\n",
      "        'y': [1.64263,\n",
      "              0.353823,\n",
      "              0.146707,\n",
      "              0.117362,\n",
      "              0.164223,\n",
      "              0.677321,\n",
      "              5.00478]},\n",
      " 'T4': {'x': [100, 1000, 10000, 100000, 1000000, 10000000],\n",
      "        'y': [0.131616, 0.124865, 0.188138, 0.69619, 4.64845, 38.2836]},\n",
      " 'adc': {'x': [100,\n",
      "               1000,\n",
      "               10000,\n",
      "               100000,\n",
      "               1000000,\n",
      "               10000000,\n",
      "               100000000,\n",
      "               1000000000],\n",
      "         'y': [0.0222607,\n",
      "               0.0346283,\n",
      "               0.0759191,\n",
      "               0.693276,\n",
      "               5.95028,\n",
      "               60.2636,\n",
      "               589.092,\n",
      "               6001.89]}}\n",
      "{'T2': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "        'y': [8360.9, 1153.3, 188.612, 33.2979, 8.42839, 6.9182]},\n",
      " 'T4': {'x': [1000, 10000, 100000, 1000000, 10000000, 100000000],\n",
      "        'y': [4.72548, 2.00774, 1.4557200000000001, 3.87194, 21.4414, 172.498]},\n",
      " 'T8': {'x': [100, 1000, 10000, 100000, 1000000, 10000000],\n",
      "        'y': [0.25938, 0.275264, 0.86939, 6.928089999999999, 69.8213, 975.927]},\n",
      " 'adc': {'x': [100,\n",
      "               1000,\n",
      "               10000,\n",
      "               100000,\n",
      "               1000000,\n",
      "               10000000,\n",
      "               100000000,\n",
      "               1000000000],\n",
      "         'y': [0.0316026,\n",
      "               0.0297394,\n",
      "               0.10325999999999999,\n",
      "               0.9253370000000001,\n",
      "               8.143889999999999,\n",
      "               85.1829,\n",
      "               813.944,\n",
      "               8367.1]}}\n"
     ]
    }
   ],
   "source": [
    "plots_b32 = yaml.load(open('dump/n_time_b32_topk1.yaml', 'rt'))[\"plots\"]\n",
    "plots_b64 = yaml.load(open('dump/n_time_b64_topk1.yaml', 'rt'))[\"plots\"]\n",
    "pprint(plots_b32)\n",
    "pprint(plots_b64)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAo0AAAEzCAYAAABUhTnVAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nD0850oK/febTAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f941c859048>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAo0AAAEzCAYAAABUhTnVAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nfwEOfg+yW9ggSAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f941c76c0b8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for B in [\"32\", \"64\"]:\n",
    "    if B == \"32\":\n",
    "        plots = plots_b32\n",
    "    elif B == \"64\":\n",
    "        plots = plots_b64\n",
    "            \n",
    "    \n",
    "    # Params\n",
    "    fontsize = 14\n",
    "    linewidth = 3\n",
    "    markersize = 8\n",
    "\n",
    "    plt.figure(figsize=[9, 4])\n",
    "\n",
    "    # Plot\n",
    "    if B == \"32\":\n",
    "        # Put shade on plots when table is used\n",
    "        plt.plot(plots['adc']['x'], [plots['T4']['y'][0],\n",
    "                                     plots['T4']['y'][1],\n",
    "                                     plots['T2']['y'][2],\n",
    "                                     plots['T2']['y'][3],\n",
    "                                     plots['T2']['y'][4],\n",
    "                                     plots['T1']['y'][4],\n",
    "                                     plots['T1']['y'][5],\n",
    "                                     plots['T1']['y'][6]],\n",
    "                        \"o\", mec='none', ms=markersize+10, color=\"darkgray\", label=\"$T^*$\")\n",
    "\n",
    "        plt.plot(plots['adc']['x'], plots['adc']['y'], \"D:\", lw=linewidth, ms=markersize, label='ADC', color='black')\n",
    "        plt.plot(plots['T1']['x'], plots['T1']['y'], \"o-\", lw=linewidth, ms=markersize, label='$T=1$', color='C0')\n",
    "        plt.plot(plots['T2']['x'], plots['T2']['y'], \"P-\", lw=linewidth, ms=markersize+2, label='$T=2$', color='C1')\n",
    "        plt.plot(plots['T4']['x'], plots['T4']['y'], \"s-\", lw=linewidth, ms=markersize, label='$T=4$', color='C2')\n",
    "        \n",
    "    elif B == \"64\":\n",
    "        # Put shade on plots when table is used\n",
    "        plt.plot(plots['adc']['x'], [plots['T8']['y'][0],\n",
    "                                     plots['T8']['y'][1],\n",
    "                                     plots['T4']['y'][1],\n",
    "                                     plots['T4']['y'][2],\n",
    "                                     plots['T4']['y'][3],\n",
    "                                     plots['T2']['y'][3],\n",
    "                                     plots['T2']['y'][4],\n",
    "                                     plots['T2']['y'][5]],\n",
    "                        \"o\", mec='none', ms=markersize+10, color=\"darkgray\", label=\"$T^*$\")\n",
    "        \n",
    "        plt.plot(plots['adc']['x'], plots['adc']['y'], \"D:\", lw=linewidth, ms=markersize, label='ADC', color='black')\n",
    "        plt.plot(plots['T2']['x'], plots['T2']['y'], \"P-\", lw=linewidth, ms=markersize+2, label='$T=2$', color='C1')\n",
    "        plt.plot(plots['T4']['x'], plots['T4']['y'], \"s-\", lw=linewidth, ms=markersize, label='$T=4$', color='C2')\n",
    "        plt.plot(plots['T8']['x'], plots['T8']['y'], \"o-\", lw=linewidth, ms=markersize, label='$T=8$', color='C3')\n",
    "\n",
    "    # Texts\n",
    "    plt.xlabel('$N$', fontsize=fontsize)\n",
    "    plt.ylabel('Runtime per query [ms]', fontsize=fontsize)\n",
    "    plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "    # Legend\n",
    "    # handlelength: if 0, delete line in legend.\n",
    "    # To re-order items in legend, set landles and labels\n",
    "    handles,labels = plt.axes().get_legend_handles_labels()\n",
    "    handles = [handles[1], handles[2], handles[3], handles[4], handles[0]]\n",
    "    labels = [labels[1], labels[2], labels[3], labels[4], labels[0]]\n",
    "    plt.legend(handles, labels, fontsize=fontsize, handlelength=2, loc='upper left')\n",
    "\n",
    "    # Grid\n",
    "    # which='both': show more grids (useful for log scaling)\n",
    "    plt.grid(True, which='both')#, color='darkgray')\n",
    "\n",
    "    # Log\n",
    "    plt.xscale('log')\n",
    "    plt.yscale('log')\n",
    "\n",
    "    # Ranges\n",
    "    plt.ylim([0.01, 10**4])\n",
    "\n",
    "    # Write\n",
    "    # Adjust white spaces when the text size is big. This is manually adjusted\n",
    "    # http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "    plt.subplots_adjust(left=0.1, bottom=0.13, right=0.99, top=0.97, wspace=None, hspace=None)\n",
    "\n",
    "    if B == \"32\":\n",
    "        plt.savefig(\"anal1.pdf\")\n",
    "    elif B == \"64\":\n",
    "        plt.savefig(\"anal2.pdf\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> img/anal_step_item/.ipynb_checkpoints/plot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import pickle\n",
    "import yaml\n",
    "from pprint import pprint\n",
    "\n",
    "% matplotlib inline\n",
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def err2logerr2lowerupper(y, err):\n",
    "    import numpy as np\n",
    "    assert len(y) == len(err)\n",
    "    \n",
    "    upper = []\n",
    "    lower = []\n",
    "\n",
    "    for yi, erri in zip(y, err):\n",
    "        logerr = 0.434 * erri / yi\n",
    "        u = 10 ** (logerr + np.log10(yi)) - yi\n",
    "        l = yi - 10 ** (np.log10(yi) - logerr)\n",
    "        print(\"yi:\", yi, \"erri:\", erri, \"logerr:\", logerr, \"l:\", l, \"u:\", u)\n",
    "        upper.append(u)\n",
    "        lower.append(l)\n",
    "        \n",
    "    return lower, upper\n",
    "        \n",
    "        \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'N': [10000, 100000, 1000000, 10000000],\n",
      " 'N_est': [10000.0,\n",
      "           10722.672220103232,\n",
      "           11497.569953977356,\n",
      "           12328.467394420659,\n",
      "           13219.411484660288,\n",
      "           14174.741629268048,\n",
      "           15199.11082952933,\n",
      "           16297.508346206434,\n",
      "           17475.28400007683,\n",
      "           18738.17422860383,\n",
      "           20092.33002565046,\n",
      "           21544.346900318822,\n",
      "           23101.29700083158,\n",
      "           24770.76355991709,\n",
      "           26560.87782946684,\n",
      "           28480.35868435805,\n",
      "           30538.555088334124,\n",
      "           32745.491628777316,\n",
      "           35111.917342151275,\n",
      "           37649.35806792471,\n",
      "           40370.17258596558,\n",
      "           43287.612810830615,\n",
      "           46415.88833612782,\n",
      "           49770.23564332114,\n",
      "           53366.99231206313,\n",
      "           57223.676593502205,\n",
      "           61359.072734131754,\n",
      "           65793.32246575682,\n",
      "           70548.02310718645,\n",
      "           75646.3327554629,\n",
      "           81113.08307896872,\n",
      "           86974.90026177834,\n",
      "           93260.334688322,\n",
      "           100000.0,\n",
      "           107226.72220103232,\n",
      "           114975.69953977356,\n",
      "           123284.67394420659,\n",
      "           132194.11484660287,\n",
      "           141747.4162926805,\n",
      "           151991.10829529332,\n",
      "           162975.08346206436,\n",
      "           174752.8400007683,\n",
      "           187381.7422860383,\n",
      "           200923.3002565046,\n",
      "           215443.46900318866,\n",
      "           231012.9700083158,\n",
      "           247707.6355991714,\n",
      "           265608.7782946684,\n",
      "           284803.5868435805,\n",
      "           305385.55088334123,\n",
      "           327454.9162877732,\n",
      "           351119.17342151277,\n",
      "           376493.58067924716,\n",
      "           403701.72585965577,\n",
      "           432876.12810830615,\n",
      "           464158.8833612782,\n",
      "           497702.35643321136,\n",
      "           533669.9231206313,\n",
      "           572236.765935022,\n",
      "           613590.7273413176,\n",
      "           657933.2246575683,\n",
      "           705480.2310718645,\n",
      "           756463.3275546291,\n",
      "           811130.8307896872,\n",
      "           869749.0026177834,\n",
      "           932603.3468832199,\n",
      "           1000000.0,\n",
      "           1072267.222010323,\n",
      "           1149756.9953977356,\n",
      "           1232846.7394420658,\n",
      "           1321941.1484660287,\n",
      "           1417474.1629268047,\n",
      "           1519911.0829529332,\n",
      "           1629750.834620647,\n",
      "           1747528.4000076829,\n",
      "           1873817.4228603868,\n",
      "           2009233.0025650458,\n",
      "           2154434.6900318866,\n",
      "           2310129.700083158,\n",
      "           2477076.355991714,\n",
      "           2656087.782946684,\n",
      "           2848035.8684358047,\n",
      "           3053855.5088334125,\n",
      "           3274549.1628777315,\n",
      "           3511191.7342151273,\n",
      "           3764935.806792471,\n",
      "           4037017.2585965497,\n",
      "           4328761.281083061,\n",
      "           4641588.833612782,\n",
      "           4977023.564332114,\n",
      "           5336699.231206313,\n",
      "           5722367.65935022,\n",
      "           6135907.273413176,\n",
      "           6579332.246575682,\n",
      "           7054802.310718645,\n",
      "           7564633.275546291,\n",
      "           8111308.307896872,\n",
      "           8697490.026177835,\n",
      "           9326033.468832199,\n",
      "           10000000.0],\n",
      " 'hit_rate_act_mean': [0.635170295318243,\n",
      "                       0.9472693885281386,\n",
      "                       0.9956116666666665,\n",
      "                       0.9998],\n",
      " 'hit_rate_act_std': [0.36126392486702236,\n",
      "                      0.16576404451114432,\n",
      "                      0.04837232079861834,\n",
      "                      0.009997999799959993],\n",
      " 'hit_rate_est_mean': [0.14151756142125216,\n",
      "                       0.1509322039794455,\n",
      "                       0.16091253862786858,\n",
      "                       0.1714838246695376,\n",
      "                       0.1826711454272265,\n",
      "                       0.1944991673906491,\n",
      "                       0.20699186232343758,\n",
      "                       0.22017218946896655,\n",
      "                       0.23406173522347418,\n",
      "                       0.24868030801596452,\n",
      "                       0.2640454866777413,\n",
      "                       0.2801721213338101,\n",
      "                       0.29707178683977864,\n",
      "                       0.314752190058475,\n",
      "                       0.33321653385700545,\n",
      "                       0.35246284264131333,\n",
      "                       0.37248325655939885,\n",
      "                       0.3932633042140887,\n",
      "                       0.4147811668340925,\n",
      "                       0.4370069503391938,\n",
      "                       0.4599019855536225,\n",
      "                       0.48341818088594257,\n",
      "                       0.507497455972407,\n",
      "                       0.5320712888871381,\n",
      "                       0.557060413306314,\n",
      "                       0.5823747051550783,\n",
      "                       0.6079133003732833,\n",
      "                       0.6335649860490598,\n",
      "                       0.6592089057702206,\n",
      "                       0.6847156160810957,\n",
      "                       0.7099485238571602,\n",
      "                       0.7347657237269913,\n",
      "                       0.7590222400101592,\n",
      "                       0.7825726588407262,\n",
      "                       0.805274113359184,\n",
      "                       0.8269895586463079,\n",
      "                       0.847591244520165,\n",
      "                       0.8669642650912881,\n",
      "                       0.8850100363577365,\n",
      "                       0.9016495299822784,\n",
      "                       0.916826076019961,\n",
      "                       0.9305075432143175,\n",
      "                       0.9426877157850926,\n",
      "                       0.9533867128791462,\n",
      "                       0.9626503422060615,\n",
      "                       0.9705483420625448,\n",
      "                       0.9771715427900319,\n",
      "                       0.9826280638955415,\n",
      "                       0.9870387483103235,\n",
      "                       0.9905321104743721,\n",
      "                       0.9932391294407926,\n",
      "                       0.995288242409544,\n",
      "                       0.9968008814525322,\n",
      "                       0.9978878448963451,\n",
      "                       0.9986467090644284,\n",
      "                       0.9991603761201208,\n",
      "                       0.9994967347613838,\n",
      "                       0.9997093000475256,\n",
      "                       0.9998386132214895,\n",
      "                       0.9999141340253209,\n",
      "                       0.9999563514670897,\n",
      "                       0.9999788708332852,\n",
      "                       0.9999902943504434,\n",
      "                       0.99999578545398,\n",
      "                       0.9999982769555822,\n",
      "                       0.9999993396569204,\n",
      "                       0.9999997638752285,\n",
      "                       0.9999999216142894,\n",
      "                       0.9999999759716948,\n",
      "                       0.9999999932376263,\n",
      "                       0.9999999982634666,\n",
      "                       0.9999999995957971,\n",
      "                       0.9999999999153232,\n",
      "                       0.9999999999841558,\n",
      "                       0.9999999999973735,\n",
      "                       0.9999999999996176,\n",
      "                       0.9999999999999516,\n",
      "                       0.9999999999999947,\n",
      "                       0.9999999999999996,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0],\n",
      " 'item_act_mean': [2.8045, 19.698, 189.7361, 1995.0633],\n",
      " 'item_act_std': [4.651674940276889,\n",
      "                  48.40771421994639,\n",
      "                  443.7461853997057,\n",
      "                  4886.099029828715],\n",
      " 'item_est_mean': [1.0782258335472235,\n",
      "                   1.0840297118775624,\n",
      "                   1.0902754760758828,\n",
      "                   1.0969984125201928,\n",
      "                   1.1042368563631768,\n",
      "                   1.1120324854760135,\n",
      "                   1.1204306463167044,\n",
      "                   1.1294807155203808,\n",
      "                   1.1392365014719883,\n",
      "                   1.149756690635449,\n",
      "                   1.1611053439807963,\n",
      "                   1.1733524494737781,\n",
      "                   1.186574537271584,\n",
      "                   1.2008553650019607,\n",
      "                   1.2162866812863187,\n",
      "                   1.2329690764913028,\n",
      "                   1.2510129305426048,\n",
      "                   1.270539468486397,\n",
      "                   1.2916819353037832,\n",
      "                   1.3145869022245436,\n",
      "                   1.3394157173825598,\n",
      "                   1.3663461140189905,\n",
      "                   1.3955739894547108,\n",
      "                   1.4273153675718178,\n",
      "                   1.4618085563765562,\n",
      "                   1.4993165101297752,\n",
      "                   1.5401294022450356,\n",
      "                   1.5845674103402665,\n",
      "                   1.6329837081178025,\n",
      "                   1.6857676497487455,\n",
      "                   1.7433481207716985,\n",
      "                   1.806197014872674,\n",
      "                   1.8748327781386356,\n",
      "                   1.9498239416010006,\n",
      "                   2.0317925396902092,\n",
      "                   2.121417287858542,\n",
      "                   2.2194363692592196,\n",
      "                   2.326649661316568,\n",
      "                   2.4439202229454806,\n",
      "                   2.5721748680987586,\n",
      "                   2.712403678336075,\n",
      "                   2.8656583636424915,\n",
      "                   3.033049473149409,\n",
      "                   3.2157425889613696,\n",
      "                   3.4149538043889485,\n",
      "                   3.631944981295296,\n",
      "                   3.868019477917331,\n",
      "                   4.124519205241746,\n",
      "                   4.402823965451146,\n",
      "                   4.7043540076985995,\n",
      "                   5.030576572156256,\n",
      "                   5.383016873652203,\n",
      "                   5.76327352620176,\n",
      "                   6.173037892549493,\n",
      "                   6.6141163527033,\n",
      "                   7.088454128052627,\n",
      "                   7.598159162107324,\n",
      "                   8.145524689538432,\n",
      "                   8.7330495039357,\n",
      "                   9.363455481438395,\n",
      "                   10.039702510545698,\n",
      "                   10.76500148920049,\n",
      "                   11.542826379300658,\n",
      "                   12.376926412236168,\n",
      "                   13.271339435371848,\n",
      "                   14.230407146023447,\n",
      "                   15.258792665478932,\n",
      "                   16.36150064179623,\n",
      "                   17.543899887458014,\n",
      "                   18.811748470749453,\n",
      "                   20.171221172510126,\n",
      "                   21.62893926238635,\n",
      "                   23.192002610498573,\n",
      "                   24.868024210303787,\n",
      "                   26.66516723651539,\n",
      "                   28.59218479707494,\n",
      "                   30.65846256355504,\n",
      "                   32.874064484129306,\n",
      "                   35.24978180058531,\n",
      "                   37.797185607783724,\n",
      "                   40.528683211466735,\n",
      "                   43.457578558895946,\n",
      "                   46.59813703664265,\n",
      "                   49.96565495113726,\n",
      "                   53.57653403038219,\n",
      "                   57.44836130969957,\n",
      "                   61.59999479059677,\n",
      "                   66.0516552899637,\n",
      "                   70.82502492695285,\n",
      "                   75.94335272723562,\n",
      "                   81.43156785898304,\n",
      "                   87.31640105209686,\n",
      "                   93.62651479207116,\n",
      "                   100.39264292260258,\n",
      "                   107.64774033689339,\n",
      "                   115.42714348672929,\n",
      "                   123.76874249110217,\n",
      "                   132.71316568264518,\n",
      "                   142.30397749072569,\n",
      "                   152.587890625],\n",
      " 'step_act_mean': [3.0355, 1.1405, 1.0099, 1.0004],\n",
      " 'step_act_std': [3.784077133199058,\n",
      "                  0.5579961917432771,\n",
      "                  0.11748187094186063,\n",
      "                  0.019995999599919986],\n",
      " 'step_est_mean': [7.066260822735083,\n",
      "                   6.625491271141734,\n",
      "                   6.214556109344788,\n",
      "                   5.831453794123592,\n",
      "                   5.4743183312352155,\n",
      "                   5.141410183990725,\n",
      "                   4.831107797066139,\n",
      "                   4.541899694107147,\n",
      "                   4.272377110445815,\n",
      "                   4.021227124810393,\n",
      "                   3.78722625628692,\n",
      "                   3.569234494993003,\n",
      "                   3.366189736958547,\n",
      "                   3.1771025955823182,\n",
      "                   3.0010515637532382,\n",
      "                   2.8371785022957954,\n",
      "                   2.68468443182367,\n",
      "                   2.542825606366796,\n",
      "                   2.410909848276665,\n",
      "                   2.288293124912144,\n",
      "                   2.1743763484652416,\n",
      "                   2.068602381001346,\n",
      "                   1.9704532273642976,\n",
      "                   1.8794473990347524,\n",
      "                   1.7951374323382845,\n",
      "                   1.7171075445897224,\n",
      "                   1.6449714118542227,\n",
      "                   1.578370052038459,\n",
      "                   1.516969797050297,\n",
      "                   1.46046033786027,\n",
      "                   1.4085528265725324,\n",
      "                   1.360978020215269,\n",
      "                   1.3174844520848499,\n",
      "                   1.2778366183676317,\n",
      "                   1.241813170708445,\n",
      "                   1.2092051097197545,\n",
      "                   1.1798139804595504,\n",
      "                   1.1534500789311122,\n",
      "                   1.1299306888264289,\n",
      "                   1.1090783799550747,\n",
      "                   1.090719413589441,\n",
      "                   1.074682314283697,\n",
      "                   1.0607966808681455,\n",
      "                   1.04889231881582,\n",
      "                   1.0387987789090127,\n",
      "                   1.030345379679766,\n",
      "                   1.023361770385564,\n",
      "                   1.0176790555274688,\n",
      "                   1.013131451740739,\n",
      "                   1.0095583872804423,\n",
      "                   1.006806891068633,\n",
      "                   1.004734063349376,\n",
      "                   1.003209385752956,\n",
      "                   1.0021166257455258,\n",
      "                   1.0013551248136985,\n",
      "                   1.0008403294405446,\n",
      "                   1.0005035186420457,\n",
      "                   1.00029078448351,\n",
      "                   1.0001614128284069,\n",
      "                   1.0000858733482778,\n",
      "                   1.0000436504381878,\n",
      "                   1.000021129613166,\n",
      "                   1.0000097057437571,\n",
      "                   1.0000042145637824,\n",
      "                   1.0000017230473868,\n",
      "                   1.0000006603435156,\n",
      "                   1.0000002361248272,\n",
      "                   1.0000000783857168,\n",
      "                   1.0000000240283058,\n",
      "                   1.0000000067623738,\n",
      "                   1.0000000017365334,\n",
      "                   1.000000000404203,\n",
      "                   1.000000000084677,\n",
      "                   1.0000000000158442,\n",
      "                   1.0000000000026266,\n",
      "                   1.0000000000003824,\n",
      "                   1.0000000000000484,\n",
      "                   1.0000000000000053,\n",
      "                   1.0000000000000004,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0]}\n",
      "{'N': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      " 'N_est': [10000.0,\n",
      "           11233.240329780265,\n",
      "           12618.56883066021,\n",
      "           14174.741629268048,\n",
      "           15922.82793341094,\n",
      "           17886.495290574352,\n",
      "           20092.33002565046,\n",
      "           22570.197196339213,\n",
      "           25353.644939701113,\n",
      "           28480.35868435799,\n",
      "           31992.671377973846,\n",
      "           35938.13663804626,\n",
      "           40370.17258596558,\n",
      "           45348.78508128582,\n",
      "           50941.38014816375,\n",
      "           57223.676593502205,\n",
      "           64280.73117284319,\n",
      "           72208.09018385457,\n",
      "           81113.08307896872,\n",
      "           91116.27561154887,\n",
      "           102353.10218990268,\n",
      "           114975.69953977356,\n",
      "           129154.96650148826,\n",
      "           145082.87784959402,\n",
      "           162975.08346206436,\n",
      "           183073.82802953696,\n",
      "           205651.23083486516,\n",
      "           231012.9700083158,\n",
      "           259502.42113997374,\n",
      "           291505.30628251756,\n",
      "           327454.9162877732,\n",
      "           367837.97718286345,\n",
      "           413201.24001153343,\n",
      "           464158.8833612782,\n",
      "           521400.82879996847,\n",
      "           585702.0818056674,\n",
      "           657933.2246575683,\n",
      "           739072.2033525775,\n",
      "           830217.5681319735,\n",
      "           932603.3468832199,\n",
      "           1047615.7527896662,\n",
      "           1176811.9524349992,\n",
      "           1321941.1484660287,\n",
      "           1484968.2622544635,\n",
      "           1668100.537200059,\n",
      "           1873817.422860383,\n",
      "           2104904.144512022,\n",
      "           2364489.412645407,\n",
      "           2656087.782946684,\n",
      "           2983647.24028334,\n",
      "           3351602.650938841,\n",
      "           3764935.806792471,\n",
      "           4229242.8743894985,\n",
      "           4750810.162102793,\n",
      "           5336699.231206302,\n",
      "           5994842.503189409,\n",
      "           6734150.657750828,\n",
      "           7564633.275546291,\n",
      "           8497534.359086439,\n",
      "           9545484.566618327,\n",
      "           10722672.220103232,\n",
      "           12045035.402587837,\n",
      "           13530477.745798076,\n",
      "           15199110.829529332,\n",
      "           17073526.47470689,\n",
      "           19179102.616724886,\n",
      "           21544346.900318865,\n",
      "           24201282.647943836,\n",
      "           27185882.427329402,\n",
      "           30538555.088334125,\n",
      "           34304692.86314919,\n",
      "           38535285.937105276,\n",
      "           43287612.810830615,\n",
      "           48626015.80065353,\n",
      "           54622772.17684337,\n",
      "           61359072.734131634,\n",
      "           68926121.04349695,\n",
      "           77426368.26811278,\n",
      "           86974900.26177834,\n",
      "           97700995.72992246,\n",
      "           109749876.5493059,\n",
      "           123284673.94420634,\n",
      "           138488637.13938746,\n",
      "           155567614.3930472,\n",
      "           174752840.0007683,\n",
      "           196304065.00402763,\n",
      "           220513073.9903041,\n",
      "           247707635.5991714,\n",
      "           278255940.2207126,\n",
      "           312571584.96882355,\n",
      "           351119173.4215127,\n",
      "           394420605.9437648,\n",
      "           443062145.75838864,\n",
      "           497702356.4332114,\n",
      "           559081018.2512223,\n",
      "           628029144.1834247,\n",
      "           705480231.071863,\n",
      "           792482898.3539186,\n",
      "           890215085.4450393,\n",
      "           1000000000.0],\n",
      " 'hit_rate_act_mean': [0.05620105569132135,\n",
      "                       0.13310116294219476,\n",
      "                       0.28198179894347597,\n",
      "                       0.5245806093962668,\n",
      "                       0.7839598484685517,\n",
      "                       0.9385898291740136],\n",
      " 'hit_rate_act_std': [0.1972426316556597,\n",
      "                      0.29010956983306097,\n",
      "                      0.38137991982430086,\n",
      "                      0.4157230409357085,\n",
      "                      0.336469546448398,\n",
      "                      0.19031231754418218],\n",
      " 'hit_rate_est_mean': [2.3283037262622486e-06,\n",
      "                       2.615439156361532e-06,\n",
      "                       2.9379851872457508e-06,\n",
      "                       3.300308771492233e-06,\n",
      "                       3.707315404888334e-06,\n",
      "                       4.164515540083791e-06,\n",
      "                       4.678099190580376e-06,\n",
      "                       5.255019733585442e-06,\n",
      "                       5.903088047709559e-06,\n",
      "                       6.631078259045076e-06,\n",
      "                       7.4488465272581905e-06,\n",
      "                       8.36746447874237e-06,\n",
      "                       9.399369094387211e-06,\n",
      "                       1.0558531078896927e-05,\n",
      "                       1.186064399194553e-05,\n",
      "                       1.3323336698567445e-05,\n",
      "                       1.4966412017369812e-05,\n",
      "                       1.6812114791320276e-05,\n",
      "                       1.8885433012205688e-05,\n",
      "                       2.1214436071170795e-05,\n",
      "                       2.383065471101009e-05,\n",
      "                       2.6769507821877703e-05,\n",
      "                       3.0070781850133343e-05,\n",
      "                       3.377916930780156e-05,\n",
      "                       3.7944873661488465e-05,\n",
      "                       4.2624288780435116e-05,\n",
      "                       4.7880762128804655e-05,\n",
      "                       5.378545201639717e-05,\n",
      "                       6.0418290492303406e-05,\n",
      "                       6.786906488898126e-05,\n",
      "                       7.623863262351538e-05,\n",
      "                       8.564028565916093e-05,\n",
      "                       9.62012830414416e-05,\n",
      "                       0.00010806457218670573,\n",
      "                       0.00012139072213523949,\n",
      "                       0.00013636009482909106,\n",
      "                       0.00015317528366420863,\n",
      "                       0.00017206385215040587,\n",
      "                       0.0001932814095245705,\n",
      "                       0.00021711506466615127,\n",
      "                       0.0002438873047072576,\n",
      "                       0.00027396035038473876,\n",
      "                       0.0003077410465127661,\n",
      "                       0.000345686353045882,\n",
      "                       0.00038830951014035,\n",
      "                       0.00043618695950153885,\n",
      "                       0.0004899661142343525,\n",
      "                       0.000550374080514282,\n",
      "                       0.0006182274467888549,\n",
      "                       0.0006944432700541903,\n",
      "                       0.0007800514041764739,\n",
      "                       0.0008762083324109771,\n",
      "                       0.000984212685393504,\n",
      "                       0.0011055226471303747,\n",
      "                       0.0012417754750979615,\n",
      "                       0.0013948093866930078,\n",
      "                       0.001566688093172064,\n",
      "                       0.0017597282941035353,\n",
      "                       0.0019765304804497674,\n",
      "                       0.0022200134329060095,\n",
      "                       0.002493452844239741,\n",
      "                       0.002800524540235494,\n",
      "                       0.0031453528235607653,\n",
      "                       0.003532564518432424,\n",
      "                       0.003967349351264082,\n",
      "                       0.004455527363257938,\n",
      "                       0.005003624114678362,\n",
      "                       0.0056189545065250535,\n",
      "                       0.006309716112383512,\n",
      "                       0.007085092979692509,\n",
      "                       0.007955370923275806,\n",
      "                       0.008932065391618726,\n",
      "                       0.010028063033898582,\n",
      "                       0.011257778127734874,\n",
      "                       0.012637325036905955,\n",
      "                       0.014184707845697142,\n",
      "                       0.015920028250360763,\n",
      "                       0.01786571266348025,\n",
      "                       0.020046759285067273,\n",
      "                       0.022491005591540603,\n",
      "                       0.025229416261265625,\n",
      "                       0.028296390957323392,\n",
      "                       0.03173009058109311,\n",
      "                       0.03557277954151117,\n",
      "                       0.03987118019189606,\n",
      "                       0.04467683379528342,\n",
      "                       0.05004646010508684,\n",
      "                       0.056042304793992526,\n",
      "                       0.06273246042386671,\n",
      "                       0.07019114231017887,\n",
      "                       0.07849889538273147,\n",
      "                       0.08774270187716182,\n",
      "                       0.09801595233154936,\n",
      "                       0.10941823388234828,\n",
      "                       0.12205488031070766,\n",
      "                       0.1360362178725225,\n",
      "                       0.15147643003693034,\n",
      "                       0.16849195351956292,\n",
      "                       0.1871993084700858,\n",
      "                       0.2077122589016286],\n",
      " 'item_act_mean': [1.226, 3.0305, 18.5117, 194.0631, 1860.7096, 18404.4285],\n",
      " 'item_act_std': [1.1960451496494604,\n",
      "                  13.833841467575086,\n",
      "                  107.78700785860048,\n",
      "                  1222.636335595499,\n",
      "                  11703.472346789556,\n",
      "                  115704.26846521042],\n",
      " 'item_est_mean': [1.0000011640562256,\n",
      "                   1.000001307596778,\n",
      "                   1.0000014688935606,\n",
      "                   1.0000016500509268,\n",
      "                   1.0000018535346469,\n",
      "                   1.0000020821467612,\n",
      "                   1.0000023389409556,\n",
      "                   1.0000026273988836,\n",
      "                   1.000002951433654,\n",
      "                   1.000003315437733,\n",
      "                   1.000003724319207,\n",
      "                   1.0000041836346891,\n",
      "                   1.0000046995942509,\n",
      "                   1.0000052791907734,\n",
      "                   1.000005930248639,\n",
      "                   1.0000066616149208,\n",
      "                   1.0000074831659385,\n",
      "                   1.0000084060336847,\n",
      "                   1.0000094427181143,\n",
      "                   1.000010607249175,\n",
      "                   1.0000119154021863,\n",
      "                   1.0000133848752126,\n",
      "                   1.0000150355752102,\n",
      "                   1.0000168898491837,\n",
      "                   1.0000189728007405,\n",
      "                   1.0000213126338482,\n",
      "                   1.000023941028433,\n",
      "                   1.0000268935739471,\n",
      "                   1.0000302102465883,\n",
      "                   1.000033935951519,\n",
      "                   1.0000381211374185,\n",
      "                   1.0000428224711577,\n",
      "                   1.0000481036102067,\n",
      "                   1.0000540360623644,\n",
      "                   1.0000607001572166,\n",
      "                   1.000068186129861,\n",
      "                   1.000076595347489,\n",
      "                   1.0000860416797215,\n",
      "                   1.0000966530428002,\n",
      "                   1.0001085731312938,\n",
      "                   1.0001219633663558,\n",
      "                   1.0001370050819995,\n",
      "                   1.0001539019823702,\n",
      "                   1.0001728829034366,\n",
      "                   1.0001942049147294,\n",
      "                   1.0002181568036514,\n",
      "                   1.000245062992299,\n",
      "                   1.000275287936101,\n",
      "                   1.0003092410678207,\n",
      "                   1.000347382352849,\n",
      "                   1.0003902285310973,\n",
      "                   1.0004383601317257,\n",
      "                   1.0004924293563142,\n",
      "                   1.000553168938647,\n",
      "                   1.0006214021023825,\n",
      "                   1.0006980537537575,\n",
      "                   1.0007841630631809,\n",
      "                   1.0008808976093537,\n",
      "                   1.0009895692813984,\n",
      "                   1.0011116521599528,\n",
      "                   1.0012488026246638,\n",
      "                   1.0014028819695144,\n",
      "                   1.001575981842364,\n",
      "                   1.0017704528652647,\n",
      "                   1.0019889368403596,\n",
      "                   1.0022344029979096,\n",
      "                   1.0025101888026091,\n",
      "                   1.0028200459047203,\n",
      "                   1.003168191898647,\n",
      "                   1.003559368642834,\n",
      "                   1.003998907996414,\n",
      "                   1.0044928059462106,\n",
      "                   1.0050478062329176,\n",
      "                   1.0056714947416865,\n",
      "                   1.0063724061027146,\n",
      "                   1.0071601441566622,\n",
      "                   1.0080455181829377,\n",
      "                   1.0090406970720043,\n",
      "                   1.0101593839541636,\n",
      "                   1.0114170141853414,\n",
      "                   1.0128309800468511,\n",
      "                   1.0144208860550117,\n",
      "                   1.0162088394139073,\n",
      "                   1.0182197809019304,\n",
      "                   1.0204818623851646,\n",
      "                   1.0230268782293164,\n",
      "                   1.0258907591755393,\n",
      "                   1.0291141388017226,\n",
      "                   1.032743004568222,\n",
      "                   1.036829447718614,\n",
      "                   1.0414325290611604,\n",
      "                   1.0466192810064232,\n",
      "                   1.0524658703171688,\n",
      "                   1.059058951006213,\n",
      "                   1.0664972429019146,\n",
      "                   1.0748933788400408,\n",
      "                   1.0843760725381246,\n",
      "                   1.0950926703274515,\n",
      "                   1.107212163487636,\n",
      "                   1.1209287544464912],\n",
      " 'step_act_mean': [21012.0132, 1299.5504, 116.314, 14.0909, 2.7792, 1.2624],\n",
      " 'step_act_std': [61942.711485278276,\n",
      "                  3972.7684795190166,\n",
      "                  396.56791171752667,\n",
      "                  46.133326751817926,\n",
      "                  6.893057910680862,\n",
      "                  1.4955086893762937],\n",
      " 'step_est_mean': [429497.22955834196,\n",
      "                   382344.96779162314,\n",
      "                   340369.3130724944,\n",
      "                   303001.9520106449,\n",
      "                   269736.9634861484,\n",
      "                   240123.96889264096,\n",
      "                   213762.03437788537,\n",
      "                   190294.24259035295,\n",
      "                   169402.860319525,\n",
      "                   150805.03666744652,\n",
      "                   134248.97349416662,\n",
      "                   119510.51630281913,\n",
      "                   106390.11937483605,\n",
      "                   94710.14410315797,\n",
      "                   84312.45391726555,\n",
      "                   75056.27326130115,\n",
      "                   66816.2816070688,\n",
      "                   59480.91673251469,\n",
      "                   52950.86426420291,\n",
      "                   47137.713048094774,\n",
      "                   41962.758141847706,\n",
      "                   37355.93521755891,\n",
      "                   33254.87195457027,\n",
      "                   29604.04357158192,\n",
      "                   26354.0210707022,\n",
      "                   23460.802012466844,\n",
      "                   20885.2147614085,\n",
      "                   18592.388136761172,\n",
      "                   16551.279287310994,\n",
      "                   14734.253398595933,\n",
      "                   13116.709541975122,\n",
      "                   11676.747599603903,\n",
      "                   10394.871756224082,\n",
      "                   9253.726542980952,\n",
      "                   8237.86185970552,\n",
      "                   7333.523794137609,\n",
      "                   6528.468406118335,\n",
      "                   5811.79595541004,\n",
      "                   5173.803328834256,\n",
      "                   4605.852668665153,\n",
      "                   4100.254423658165,\n",
      "                   3650.1632392995584,\n",
      "                   3249.485277741514,\n",
      "                   2892.7957126131405,\n",
      "                   2575.2652816526734,\n",
      "                   2292.5949027517227,\n",
      "                   2040.9574681764552,\n",
      "                   1816.946028900157,\n",
      "                   1617.5276675180244,\n",
      "                   1440.0024352197493,\n",
      "                   1281.9667968622314,\n",
      "                   1141.2810892226937,\n",
      "                   1016.0405518449337,\n",
      "                   904.5495382620322,\n",
      "                   805.298558437959,\n",
      "                   716.94384160328,\n",
      "                   638.2891427835556,\n",
      "                   568.2695466969426,\n",
      "                   505.9370497400303,\n",
      "                   450.4477248549774,\n",
      "                   401.05029550093707,\n",
      "                   357.07596403204906,\n",
      "                   317.92935676701865,\n",
      "                   283.08046315421586,\n",
      "                   252.05745989608369,\n",
      "                   224.44032287769124,\n",
      "                   199.8551404104185,\n",
      "                   177.96905079739344,\n",
      "                   158.48573567951655,\n",
      "                   141.14140814612142,\n",
      "                   125.70124129274755,\n",
      "                   111.95618887187452,\n",
      "                   99.72015499101154,\n",
      "                   88.82747453837105,\n",
      "                   79.13067022329544,\n",
      "                   70.49845586374518,\n",
      "                   62.81395888712315,\n",
      "                   55.9731379786559,\n",
      "                   49.88337445369012,\n",
      "                   44.46221828232187,\n",
      "                   39.63627178862978,\n",
      "                   35.34019591078593,\n",
      "                   31.515825567666873,\n",
      "                   28.11138215480361,\n",
      "                   25.08077250753799,\n",
      "                   22.38296483994734,\n",
      "                   19.98143321026531,\n",
      "                   17.843662991305013,\n",
      "                   15.940710650327812,\n",
      "                   14.246811878070599,\n",
      "                   12.739032761217484,\n",
      "                   11.396959275313652,\n",
      "                   10.202420893870356,\n",
      "                   9.139244571204173,\n",
      "                   8.193035767634699,\n",
      "                   7.350983551579513,\n",
      "                   6.601687138759459,\n",
      "                   5.935001518537763,\n",
      "                   5.341900075233443,\n",
      "                   4.814352341493694]}\n"
     ]
    }
   ],
   "source": [
    "plots_b16 = yaml.load(open('dump/n_step_item_b16.yaml', 'rt'))[\"plots\"]\n",
    "plots_b32 = yaml.load(open('dump/n_step_item_b32.yaml', 'rt'))[\"plots\"]\n",
    "pprint(plots_b16)\n",
    "pprint(plots_b32)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbAAAADuCAYAAABYvVIZAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nTMAYAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f2aa2b8b2b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbkAAADuCAYAAACkqHnTAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nA8CDFZebh91kAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f2aa2b627f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for B in [\"16\", \"32\"]:\n",
    "    if B == \"16\":\n",
    "        plots = plots_b16\n",
    "    elif B == \"32\":\n",
    "        plots = plots_b32\n",
    "            \n",
    "    \n",
    "    # Params\n",
    "    fontsize = 14\n",
    "    linewidth = 3\n",
    "    markersize = 8\n",
    "\n",
    "    plt.figure(figsize=[6, 3])\n",
    "\n",
    "    # Plot\n",
    "    plt.plot(plots['N_est'], plots['hit_rate_est_mean'], \"-\", lw=linewidth, ms=markersize, label='Bound ($p$ in Eq. (5))', color='C0')\n",
    "    plt.errorbar(plots['N'], plots['hit_rate_act_mean'], plots['hit_rate_act_std'],\n",
    "                 fmt='o', lw=linewidth, ms=markersize, color='C1', capsize=5, capthick=3, label='SIFT1B, $B='+str(B)+\"$\", zorder=999)        \n",
    "\n",
    "    # Texts\n",
    "    plt.xlabel('$N$', fontsize=fontsize)\n",
    "    plt.ylabel('Hit rate', fontsize=fontsize)\n",
    "    plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "    # Legend\n",
    "    # handlelength: if 0, delete line in legend.\n",
    "    plt.legend(fontsize=fontsize, handlelength=3, loc='best')\n",
    "\n",
    "    # Grid\n",
    "    # which='both': show more grids (useful for log scaling)\n",
    "    plt.grid(True, which='both')#, color='darkgray')\n",
    "\n",
    "    # Log\n",
    "    plt.xscale('log')\n",
    "#    plt.yscale('log')\n",
    "    \n",
    "\n",
    "    # Ranges\n",
    "#    plt.ylim([0.01, 10**4])\n",
    "\n",
    "    # Write\n",
    "    # Adjust white spaces when the text size is big. This is manually adjusted\n",
    "    # http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "    plt.subplots_adjust(left=0.14, bottom=0.17, right=0.99, top=0.99, wspace=None, hspace=None)\n",
    "\n",
    "    if B == \"16\":\n",
    "        plt.savefig(\"n_p_b16.pdf\")\n",
    "    elif B == \"32\":\n",
    "        plt.savefig(\"n_p_b32.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "yi: 2.8045 erri: 4.651674940276889 logerr: 0.7198527096024853 l: 2.26993227445 u: 11.9087344025\n",
      "yi: 19.698 erri: 48.40771421994639 logerr: 1.0665523388900768 l: 18.0080658033 u: 209.903368358\n",
      "yi: 189.7361 erri: 443.7461853997057 logerr: 1.0150195163886697 l: 171.407451056 u: 1774.39053874\n",
      "yi: 1995.0633 erri: 4886.099029828715 logerr: 1.0629071162532349 l: 1822.45981373 u: 21065.1752671\n",
      "yi: 1.226 erri: 1.1960451496494604 logerr: 0.42339608070788404 l: 0.763518473882 u: 2.02402387148\n",
      "yi: 3.0305 erri: 13.833841467575086 logerr: 1.9811539999761052 l: 2.99885097843 u: 287.150042519\n",
      "yi: 18.5117 erri: 107.78700785860048 logerr: 2.5270267674299283 l: 18.4566928004 u: 6211.27347533\n",
      "yi: 194.0631 erri: 1222.636335595499 logerr: 2.7342867842905045 l: 193.705286946 u: 105057.78951\n",
      "yi: 1860.7096 erri: 11703.472346789556 logerr: 2.7297687927802747 l: 1857.24295153 u: 996867.670535\n",
      "yi: 18404.4285 erri: 115704.26846521042 logerr: 2.7284548669306044 l: 18370.0357051 u: 9830256.89322\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQgAAADuCAYAAADFnJnUAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f2aa2bef630>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQgAAADuCAYAAADFnJnUAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQasPjZ0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f2aa2c559e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for B in [\"16\", \"32\"]:\n",
    "    if B == \"16\":\n",
    "        plots = plots_b16\n",
    "    elif B == \"32\":\n",
    "        plots = plots_b32\n",
    "            \n",
    "    \n",
    "    # Params\n",
    "    fontsize = 14\n",
    "    linewidth = 3\n",
    "    markersize = 8\n",
    "\n",
    "    plt.figure(figsize=[6, 3])\n",
    "\n",
    "    # Plot\n",
    "    plt.plot(plots['N_est'], plots['item_est_mean'], \"-\", lw=linewidth, ms=markersize, label='Bound ($N_{nnslot}$ in Eq. (7))', color='C0')\n",
    "    plt.errorbar(plots['N'], plots['item_act_mean'], err2logerr2lowerupper(plots['item_act_mean'], plots['item_act_std']),  #plots['item_act_std'],\n",
    "                 fmt='o', lw=linewidth, ms=markersize, color='C2', capsize=5, capthick=3, label='SIFT1B, $B='+str(B)+\"$\", zorder=999)        \n",
    "\n",
    "    # Texts\n",
    "    plt.xlabel('$N$', fontsize=fontsize)\n",
    "    plt.ylabel('#items in the slot\\nfor the first hit', fontsize=fontsize)\n",
    "    plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "    # Legend\n",
    "    # handlelength: if 0, delete line in legend.\n",
    "    plt.legend(fontsize=fontsize, handlelength=3, loc='best')\n",
    "\n",
    "    # Grid\n",
    "    # which='both': show more grids (useful for log scaling)\n",
    "    plt.grid(True, which='both')#, color='darkgray')\n",
    "\n",
    "    # Log\n",
    "    plt.xscale('log')\n",
    "    plt.yscale('log')\n",
    "\n",
    "    # Ranges\n",
    "#    plt.ylim([0.01, 10**4])\n",
    "\n",
    "    # Write\n",
    "    # Adjust white spaces when the text size is big. This is manually adjusted\n",
    "    # http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "    plt.subplots_adjust(left=0.08, bottom=0.17, right=0.99, top=0.99, wspace=None, hspace=None)\n",
    "\n",
    "    if B == \"16\":\n",
    "        plt.savefig(\"n_nhash_b16.pdf\")\n",
    "    elif B == \"32\":\n",
    "        plt.savefig(\"n_nhash_b32.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "yi: 3.0355 erri: 3.784077133199058 logerr: 0.541027664572028 l: 2.16212134723 u: 7.51463220295\n",
      "yi: 1.1405 erri: 0.5579961917432771 logerr: 0.21233699887468852 l: 0.441047396991 u: 0.719154599044\n",
      "yi: 1.0099 erri: 0.11748187094186063 logerr: 0.05048730764310082 l: 0.110835055156 u: 0.124498594728\n",
      "yi: 1.0004 erri: 0.019995999599919986 logerr: 0.008674793908801753 l: 0.0197841939272 u: 0.0201833454878\n",
      "yi: 21012.0132 erri: 61942.711485278276 logerr: 1.2794174707928876 l: 19907.8069674 u: 378826.97128\n",
      "yi: 1299.5504 erri: 3972.7684795190166 logerr: 1.326752329198816 l: 1238.30960808 u: 26277.3503734\n",
      "yi: 116.314 erri: 396.56791171752667 logerr: 1.479705570141226 l: 112.459869452 u: 3393.93206657\n",
      "yi: 14.0909 erri: 46.133326751817926 logerr: 1.4209073806704313 l: 13.5562970485 u: 357.312703822\n",
      "yi: 2.7792 erri: 6.893057910680862 logerr: 1.0764202408014876 l: 2.54612292445 u: 30.3598490538\n",
      "yi: 1.2624 erri: 1.4955086893762937 logerr: 0.5141403447317106 l: 0.875982629281 u: 2.86177732938\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbwAAAD3CAYAAABmWOHEAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fddf51ecf28>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbwAAAD3CAYAAABmWOHEAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nmVktuMMzM7NacIdnZma14A7PzMxq4f++huGTwTEOjAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fddf56f6a90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for B in [\"16\", \"32\"]:\n",
    "    if B == \"16\":\n",
    "        plots = plots_b16\n",
    "    elif B == \"32\":\n",
    "        plots = plots_b32\n",
    "            \n",
    "    \n",
    "    # Params\n",
    "    fontsize = 14\n",
    "    linewidth = 3\n",
    "    markersize = 8\n",
    "\n",
    "    plt.figure(figsize=[6, 3])\n",
    "\n",
    "    # Plot\n",
    "    plt.plot(plots['N_est'], plots['step_est_mean'], \"-\", lw=linewidth, ms=markersize, label='Bound ($r$ in Eq. (8))', color='C0')\n",
    "    plt.errorbar(plots['N'], plots['step_act_mean'], err2logerr2lowerupper(plots['step_act_mean'], plots['step_act_std']),  #plots['item_act_std'],\n",
    "                 fmt='o', lw=linewidth, ms=markersize, color='C3', capsize=5, capthick=3, label='SIFT1B, $B='+str(B)+\"$\", zorder=999)        \n",
    "\n",
    "    # Texts\n",
    "    plt.xlabel('$N$', fontsize=fontsize)\n",
    "    plt.ylabel('#candidates to find the NN', fontsize=fontsize)\n",
    "    plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "    # Legend\n",
    "    # handlelength: if 0, delete line in legend.\n",
    "    plt.legend(fontsize=fontsize, handlelength=3, loc='best')\n",
    "\n",
    "    # Grid\n",
    "    # which='both': show more grids (useful for log scaling)\n",
    "    plt.grid(True, which='both')#, color='darkgray')\n",
    "\n",
    "    # Log\n",
    "    plt.xscale('log')\n",
    "    plt.yscale('log')\n",
    "\n",
    "    # Ranges\n",
    "#    plt.ylim([0.01, 10**4])\n",
    "\n",
    "    # Write\n",
    "    # Adjust white spaces when the text size is big. This is manually adjusted\n",
    "    # http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "    plt.subplots_adjust(left=0.12, bottom=0.13, right=0.99, top=0.99, wspace=None, hspace=None)\n",
    "\n",
    "    if B == \"16\":\n",
    "        plt.savefig(\"n_r_b16.pdf\")\n",
    "    elif B == \"32\":\n",
    "        plt.savefig(\"n_r_b32.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> img/anal_step_item/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import pickle\n",
    "import yaml\n",
    "from pprint import pprint\n",
    "\n",
    "% matplotlib inline\n",
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def err2logerr2lowerupper(y, err):\n",
    "    import numpy as np\n",
    "    assert len(y) == len(err)\n",
    "    \n",
    "    upper = []\n",
    "    lower = []\n",
    "\n",
    "    for yi, erri in zip(y, err):\n",
    "        logerr = 0.434 * erri / yi\n",
    "        u = 10 ** (logerr + np.log10(yi)) - yi\n",
    "        l = yi - 10 ** (np.log10(yi) - logerr)\n",
    "        print(\"yi:\", yi, \"erri:\", erri, \"logerr:\", logerr, \"l:\", l, \"u:\", u)\n",
    "        upper.append(u)\n",
    "        lower.append(l)\n",
    "        \n",
    "    return lower, upper\n",
    "        \n",
    "        \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'N': [10000, 100000, 1000000, 10000000],\n",
      " 'N_est': [10000.0,\n",
      "           10722.672220103232,\n",
      "           11497.569953977356,\n",
      "           12328.467394420659,\n",
      "           13219.411484660288,\n",
      "           14174.741629268048,\n",
      "           15199.11082952933,\n",
      "           16297.508346206434,\n",
      "           17475.28400007683,\n",
      "           18738.17422860383,\n",
      "           20092.33002565046,\n",
      "           21544.346900318822,\n",
      "           23101.29700083158,\n",
      "           24770.76355991709,\n",
      "           26560.87782946684,\n",
      "           28480.35868435805,\n",
      "           30538.555088334124,\n",
      "           32745.491628777316,\n",
      "           35111.917342151275,\n",
      "           37649.35806792471,\n",
      "           40370.17258596558,\n",
      "           43287.612810830615,\n",
      "           46415.88833612782,\n",
      "           49770.23564332114,\n",
      "           53366.99231206313,\n",
      "           57223.676593502205,\n",
      "           61359.072734131754,\n",
      "           65793.32246575682,\n",
      "           70548.02310718645,\n",
      "           75646.3327554629,\n",
      "           81113.08307896872,\n",
      "           86974.90026177834,\n",
      "           93260.334688322,\n",
      "           100000.0,\n",
      "           107226.72220103232,\n",
      "           114975.69953977356,\n",
      "           123284.67394420659,\n",
      "           132194.11484660287,\n",
      "           141747.4162926805,\n",
      "           151991.10829529332,\n",
      "           162975.08346206436,\n",
      "           174752.8400007683,\n",
      "           187381.7422860383,\n",
      "           200923.3002565046,\n",
      "           215443.46900318866,\n",
      "           231012.9700083158,\n",
      "           247707.6355991714,\n",
      "           265608.7782946684,\n",
      "           284803.5868435805,\n",
      "           305385.55088334123,\n",
      "           327454.9162877732,\n",
      "           351119.17342151277,\n",
      "           376493.58067924716,\n",
      "           403701.72585965577,\n",
      "           432876.12810830615,\n",
      "           464158.8833612782,\n",
      "           497702.35643321136,\n",
      "           533669.9231206313,\n",
      "           572236.765935022,\n",
      "           613590.7273413176,\n",
      "           657933.2246575683,\n",
      "           705480.2310718645,\n",
      "           756463.3275546291,\n",
      "           811130.8307896872,\n",
      "           869749.0026177834,\n",
      "           932603.3468832199,\n",
      "           1000000.0,\n",
      "           1072267.222010323,\n",
      "           1149756.9953977356,\n",
      "           1232846.7394420658,\n",
      "           1321941.1484660287,\n",
      "           1417474.1629268047,\n",
      "           1519911.0829529332,\n",
      "           1629750.834620647,\n",
      "           1747528.4000076829,\n",
      "           1873817.4228603868,\n",
      "           2009233.0025650458,\n",
      "           2154434.6900318866,\n",
      "           2310129.700083158,\n",
      "           2477076.355991714,\n",
      "           2656087.782946684,\n",
      "           2848035.8684358047,\n",
      "           3053855.5088334125,\n",
      "           3274549.1628777315,\n",
      "           3511191.7342151273,\n",
      "           3764935.806792471,\n",
      "           4037017.2585965497,\n",
      "           4328761.281083061,\n",
      "           4641588.833612782,\n",
      "           4977023.564332114,\n",
      "           5336699.231206313,\n",
      "           5722367.65935022,\n",
      "           6135907.273413176,\n",
      "           6579332.246575682,\n",
      "           7054802.310718645,\n",
      "           7564633.275546291,\n",
      "           8111308.307896872,\n",
      "           8697490.026177835,\n",
      "           9326033.468832199,\n",
      "           10000000.0],\n",
      " 'hit_rate_act_mean': [0.635170295318243,\n",
      "                       0.9472693885281386,\n",
      "                       0.9956116666666665,\n",
      "                       0.9998],\n",
      " 'hit_rate_act_std': [0.36126392486702236,\n",
      "                      0.16576404451114432,\n",
      "                      0.04837232079861834,\n",
      "                      0.009997999799959993],\n",
      " 'hit_rate_est_mean': [0.14151756142125216,\n",
      "                       0.1509322039794455,\n",
      "                       0.16091253862786858,\n",
      "                       0.1714838246695376,\n",
      "                       0.1826711454272265,\n",
      "                       0.1944991673906491,\n",
      "                       0.20699186232343758,\n",
      "                       0.22017218946896655,\n",
      "                       0.23406173522347418,\n",
      "                       0.24868030801596452,\n",
      "                       0.2640454866777413,\n",
      "                       0.2801721213338101,\n",
      "                       0.29707178683977864,\n",
      "                       0.314752190058475,\n",
      "                       0.33321653385700545,\n",
      "                       0.35246284264131333,\n",
      "                       0.37248325655939885,\n",
      "                       0.3932633042140887,\n",
      "                       0.4147811668340925,\n",
      "                       0.4370069503391938,\n",
      "                       0.4599019855536225,\n",
      "                       0.48341818088594257,\n",
      "                       0.507497455972407,\n",
      "                       0.5320712888871381,\n",
      "                       0.557060413306314,\n",
      "                       0.5823747051550783,\n",
      "                       0.6079133003732833,\n",
      "                       0.6335649860490598,\n",
      "                       0.6592089057702206,\n",
      "                       0.6847156160810957,\n",
      "                       0.7099485238571602,\n",
      "                       0.7347657237269913,\n",
      "                       0.7590222400101592,\n",
      "                       0.7825726588407262,\n",
      "                       0.805274113359184,\n",
      "                       0.8269895586463079,\n",
      "                       0.847591244520165,\n",
      "                       0.8669642650912881,\n",
      "                       0.8850100363577365,\n",
      "                       0.9016495299822784,\n",
      "                       0.916826076019961,\n",
      "                       0.9305075432143175,\n",
      "                       0.9426877157850926,\n",
      "                       0.9533867128791462,\n",
      "                       0.9626503422060615,\n",
      "                       0.9705483420625448,\n",
      "                       0.9771715427900319,\n",
      "                       0.9826280638955415,\n",
      "                       0.9870387483103235,\n",
      "                       0.9905321104743721,\n",
      "                       0.9932391294407926,\n",
      "                       0.995288242409544,\n",
      "                       0.9968008814525322,\n",
      "                       0.9978878448963451,\n",
      "                       0.9986467090644284,\n",
      "                       0.9991603761201208,\n",
      "                       0.9994967347613838,\n",
      "                       0.9997093000475256,\n",
      "                       0.9998386132214895,\n",
      "                       0.9999141340253209,\n",
      "                       0.9999563514670897,\n",
      "                       0.9999788708332852,\n",
      "                       0.9999902943504434,\n",
      "                       0.99999578545398,\n",
      "                       0.9999982769555822,\n",
      "                       0.9999993396569204,\n",
      "                       0.9999997638752285,\n",
      "                       0.9999999216142894,\n",
      "                       0.9999999759716948,\n",
      "                       0.9999999932376263,\n",
      "                       0.9999999982634666,\n",
      "                       0.9999999995957971,\n",
      "                       0.9999999999153232,\n",
      "                       0.9999999999841558,\n",
      "                       0.9999999999973735,\n",
      "                       0.9999999999996176,\n",
      "                       0.9999999999999516,\n",
      "                       0.9999999999999947,\n",
      "                       0.9999999999999996,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0,\n",
      "                       1.0],\n",
      " 'item_act_mean': [2.8045, 19.698, 189.7361, 1995.0633],\n",
      " 'item_act_std': [4.651674940276889,\n",
      "                  48.40771421994639,\n",
      "                  443.7461853997057,\n",
      "                  4886.099029828715],\n",
      " 'item_est_mean': [1.0782258335472235,\n",
      "                   1.0840297118775624,\n",
      "                   1.0902754760758828,\n",
      "                   1.0969984125201928,\n",
      "                   1.1042368563631768,\n",
      "                   1.1120324854760135,\n",
      "                   1.1204306463167044,\n",
      "                   1.1294807155203808,\n",
      "                   1.1392365014719883,\n",
      "                   1.149756690635449,\n",
      "                   1.1611053439807963,\n",
      "                   1.1733524494737781,\n",
      "                   1.186574537271584,\n",
      "                   1.2008553650019607,\n",
      "                   1.2162866812863187,\n",
      "                   1.2329690764913028,\n",
      "                   1.2510129305426048,\n",
      "                   1.270539468486397,\n",
      "                   1.2916819353037832,\n",
      "                   1.3145869022245436,\n",
      "                   1.3394157173825598,\n",
      "                   1.3663461140189905,\n",
      "                   1.3955739894547108,\n",
      "                   1.4273153675718178,\n",
      "                   1.4618085563765562,\n",
      "                   1.4993165101297752,\n",
      "                   1.5401294022450356,\n",
      "                   1.5845674103402665,\n",
      "                   1.6329837081178025,\n",
      "                   1.6857676497487455,\n",
      "                   1.7433481207716985,\n",
      "                   1.806197014872674,\n",
      "                   1.8748327781386356,\n",
      "                   1.9498239416010006,\n",
      "                   2.0317925396902092,\n",
      "                   2.121417287858542,\n",
      "                   2.2194363692592196,\n",
      "                   2.326649661316568,\n",
      "                   2.4439202229454806,\n",
      "                   2.5721748680987586,\n",
      "                   2.712403678336075,\n",
      "                   2.8656583636424915,\n",
      "                   3.033049473149409,\n",
      "                   3.2157425889613696,\n",
      "                   3.4149538043889485,\n",
      "                   3.631944981295296,\n",
      "                   3.868019477917331,\n",
      "                   4.124519205241746,\n",
      "                   4.402823965451146,\n",
      "                   4.7043540076985995,\n",
      "                   5.030576572156256,\n",
      "                   5.383016873652203,\n",
      "                   5.76327352620176,\n",
      "                   6.173037892549493,\n",
      "                   6.6141163527033,\n",
      "                   7.088454128052627,\n",
      "                   7.598159162107324,\n",
      "                   8.145524689538432,\n",
      "                   8.7330495039357,\n",
      "                   9.363455481438395,\n",
      "                   10.039702510545698,\n",
      "                   10.76500148920049,\n",
      "                   11.542826379300658,\n",
      "                   12.376926412236168,\n",
      "                   13.271339435371848,\n",
      "                   14.230407146023447,\n",
      "                   15.258792665478932,\n",
      "                   16.36150064179623,\n",
      "                   17.543899887458014,\n",
      "                   18.811748470749453,\n",
      "                   20.171221172510126,\n",
      "                   21.62893926238635,\n",
      "                   23.192002610498573,\n",
      "                   24.868024210303787,\n",
      "                   26.66516723651539,\n",
      "                   28.59218479707494,\n",
      "                   30.65846256355504,\n",
      "                   32.874064484129306,\n",
      "                   35.24978180058531,\n",
      "                   37.797185607783724,\n",
      "                   40.528683211466735,\n",
      "                   43.457578558895946,\n",
      "                   46.59813703664265,\n",
      "                   49.96565495113726,\n",
      "                   53.57653403038219,\n",
      "                   57.44836130969957,\n",
      "                   61.59999479059677,\n",
      "                   66.0516552899637,\n",
      "                   70.82502492695285,\n",
      "                   75.94335272723562,\n",
      "                   81.43156785898304,\n",
      "                   87.31640105209686,\n",
      "                   93.62651479207116,\n",
      "                   100.39264292260258,\n",
      "                   107.64774033689339,\n",
      "                   115.42714348672929,\n",
      "                   123.76874249110217,\n",
      "                   132.71316568264518,\n",
      "                   142.30397749072569,\n",
      "                   152.587890625],\n",
      " 'step_act_mean': [3.0355, 1.1405, 1.0099, 1.0004],\n",
      " 'step_act_std': [3.784077133199058,\n",
      "                  0.5579961917432771,\n",
      "                  0.11748187094186063,\n",
      "                  0.019995999599919986],\n",
      " 'step_est_mean': [7.066260822735083,\n",
      "                   6.625491271141734,\n",
      "                   6.214556109344788,\n",
      "                   5.831453794123592,\n",
      "                   5.4743183312352155,\n",
      "                   5.141410183990725,\n",
      "                   4.831107797066139,\n",
      "                   4.541899694107147,\n",
      "                   4.272377110445815,\n",
      "                   4.021227124810393,\n",
      "                   3.78722625628692,\n",
      "                   3.569234494993003,\n",
      "                   3.366189736958547,\n",
      "                   3.1771025955823182,\n",
      "                   3.0010515637532382,\n",
      "                   2.8371785022957954,\n",
      "                   2.68468443182367,\n",
      "                   2.542825606366796,\n",
      "                   2.410909848276665,\n",
      "                   2.288293124912144,\n",
      "                   2.1743763484652416,\n",
      "                   2.068602381001346,\n",
      "                   1.9704532273642976,\n",
      "                   1.8794473990347524,\n",
      "                   1.7951374323382845,\n",
      "                   1.7171075445897224,\n",
      "                   1.6449714118542227,\n",
      "                   1.578370052038459,\n",
      "                   1.516969797050297,\n",
      "                   1.46046033786027,\n",
      "                   1.4085528265725324,\n",
      "                   1.360978020215269,\n",
      "                   1.3174844520848499,\n",
      "                   1.2778366183676317,\n",
      "                   1.241813170708445,\n",
      "                   1.2092051097197545,\n",
      "                   1.1798139804595504,\n",
      "                   1.1534500789311122,\n",
      "                   1.1299306888264289,\n",
      "                   1.1090783799550747,\n",
      "                   1.090719413589441,\n",
      "                   1.074682314283697,\n",
      "                   1.0607966808681455,\n",
      "                   1.04889231881582,\n",
      "                   1.0387987789090127,\n",
      "                   1.030345379679766,\n",
      "                   1.023361770385564,\n",
      "                   1.0176790555274688,\n",
      "                   1.013131451740739,\n",
      "                   1.0095583872804423,\n",
      "                   1.006806891068633,\n",
      "                   1.004734063349376,\n",
      "                   1.003209385752956,\n",
      "                   1.0021166257455258,\n",
      "                   1.0013551248136985,\n",
      "                   1.0008403294405446,\n",
      "                   1.0005035186420457,\n",
      "                   1.00029078448351,\n",
      "                   1.0001614128284069,\n",
      "                   1.0000858733482778,\n",
      "                   1.0000436504381878,\n",
      "                   1.000021129613166,\n",
      "                   1.0000097057437571,\n",
      "                   1.0000042145637824,\n",
      "                   1.0000017230473868,\n",
      "                   1.0000006603435156,\n",
      "                   1.0000002361248272,\n",
      "                   1.0000000783857168,\n",
      "                   1.0000000240283058,\n",
      "                   1.0000000067623738,\n",
      "                   1.0000000017365334,\n",
      "                   1.000000000404203,\n",
      "                   1.000000000084677,\n",
      "                   1.0000000000158442,\n",
      "                   1.0000000000026266,\n",
      "                   1.0000000000003824,\n",
      "                   1.0000000000000484,\n",
      "                   1.0000000000000053,\n",
      "                   1.0000000000000004,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0,\n",
      "                   1.0]}\n",
      "{'N': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      " 'N_est': [10000.0,\n",
      "           11233.240329780265,\n",
      "           12618.56883066021,\n",
      "           14174.741629268048,\n",
      "           15922.82793341094,\n",
      "           17886.495290574352,\n",
      "           20092.33002565046,\n",
      "           22570.197196339213,\n",
      "           25353.644939701113,\n",
      "           28480.35868435799,\n",
      "           31992.671377973846,\n",
      "           35938.13663804626,\n",
      "           40370.17258596558,\n",
      "           45348.78508128582,\n",
      "           50941.38014816375,\n",
      "           57223.676593502205,\n",
      "           64280.73117284319,\n",
      "           72208.09018385457,\n",
      "           81113.08307896872,\n",
      "           91116.27561154887,\n",
      "           102353.10218990268,\n",
      "           114975.69953977356,\n",
      "           129154.96650148826,\n",
      "           145082.87784959402,\n",
      "           162975.08346206436,\n",
      "           183073.82802953696,\n",
      "           205651.23083486516,\n",
      "           231012.9700083158,\n",
      "           259502.42113997374,\n",
      "           291505.30628251756,\n",
      "           327454.9162877732,\n",
      "           367837.97718286345,\n",
      "           413201.24001153343,\n",
      "           464158.8833612782,\n",
      "           521400.82879996847,\n",
      "           585702.0818056674,\n",
      "           657933.2246575683,\n",
      "           739072.2033525775,\n",
      "           830217.5681319735,\n",
      "           932603.3468832199,\n",
      "           1047615.7527896662,\n",
      "           1176811.9524349992,\n",
      "           1321941.1484660287,\n",
      "           1484968.2622544635,\n",
      "           1668100.537200059,\n",
      "           1873817.422860383,\n",
      "           2104904.144512022,\n",
      "           2364489.412645407,\n",
      "           2656087.782946684,\n",
      "           2983647.24028334,\n",
      "           3351602.650938841,\n",
      "           3764935.806792471,\n",
      "           4229242.8743894985,\n",
      "           4750810.162102793,\n",
      "           5336699.231206302,\n",
      "           5994842.503189409,\n",
      "           6734150.657750828,\n",
      "           7564633.275546291,\n",
      "           8497534.359086439,\n",
      "           9545484.566618327,\n",
      "           10722672.220103232,\n",
      "           12045035.402587837,\n",
      "           13530477.745798076,\n",
      "           15199110.829529332,\n",
      "           17073526.47470689,\n",
      "           19179102.616724886,\n",
      "           21544346.900318865,\n",
      "           24201282.647943836,\n",
      "           27185882.427329402,\n",
      "           30538555.088334125,\n",
      "           34304692.86314919,\n",
      "           38535285.937105276,\n",
      "           43287612.810830615,\n",
      "           48626015.80065353,\n",
      "           54622772.17684337,\n",
      "           61359072.734131634,\n",
      "           68926121.04349695,\n",
      "           77426368.26811278,\n",
      "           86974900.26177834,\n",
      "           97700995.72992246,\n",
      "           109749876.5493059,\n",
      "           123284673.94420634,\n",
      "           138488637.13938746,\n",
      "           155567614.3930472,\n",
      "           174752840.0007683,\n",
      "           196304065.00402763,\n",
      "           220513073.9903041,\n",
      "           247707635.5991714,\n",
      "           278255940.2207126,\n",
      "           312571584.96882355,\n",
      "           351119173.4215127,\n",
      "           394420605.9437648,\n",
      "           443062145.75838864,\n",
      "           497702356.4332114,\n",
      "           559081018.2512223,\n",
      "           628029144.1834247,\n",
      "           705480231.071863,\n",
      "           792482898.3539186,\n",
      "           890215085.4450393,\n",
      "           1000000000.0],\n",
      " 'hit_rate_act_mean': [0.05620105569132135,\n",
      "                       0.13310116294219476,\n",
      "                       0.28198179894347597,\n",
      "                       0.5245806093962668,\n",
      "                       0.7839598484685517,\n",
      "                       0.9385898291740136],\n",
      " 'hit_rate_act_std': [0.1972426316556597,\n",
      "                      0.29010956983306097,\n",
      "                      0.38137991982430086,\n",
      "                      0.4157230409357085,\n",
      "                      0.336469546448398,\n",
      "                      0.19031231754418218],\n",
      " 'hit_rate_est_mean': [2.3283037262622486e-06,\n",
      "                       2.615439156361532e-06,\n",
      "                       2.9379851872457508e-06,\n",
      "                       3.300308771492233e-06,\n",
      "                       3.707315404888334e-06,\n",
      "                       4.164515540083791e-06,\n",
      "                       4.678099190580376e-06,\n",
      "                       5.255019733585442e-06,\n",
      "                       5.903088047709559e-06,\n",
      "                       6.631078259045076e-06,\n",
      "                       7.4488465272581905e-06,\n",
      "                       8.36746447874237e-06,\n",
      "                       9.399369094387211e-06,\n",
      "                       1.0558531078896927e-05,\n",
      "                       1.186064399194553e-05,\n",
      "                       1.3323336698567445e-05,\n",
      "                       1.4966412017369812e-05,\n",
      "                       1.6812114791320276e-05,\n",
      "                       1.8885433012205688e-05,\n",
      "                       2.1214436071170795e-05,\n",
      "                       2.383065471101009e-05,\n",
      "                       2.6769507821877703e-05,\n",
      "                       3.0070781850133343e-05,\n",
      "                       3.377916930780156e-05,\n",
      "                       3.7944873661488465e-05,\n",
      "                       4.2624288780435116e-05,\n",
      "                       4.7880762128804655e-05,\n",
      "                       5.378545201639717e-05,\n",
      "                       6.0418290492303406e-05,\n",
      "                       6.786906488898126e-05,\n",
      "                       7.623863262351538e-05,\n",
      "                       8.564028565916093e-05,\n",
      "                       9.62012830414416e-05,\n",
      "                       0.00010806457218670573,\n",
      "                       0.00012139072213523949,\n",
      "                       0.00013636009482909106,\n",
      "                       0.00015317528366420863,\n",
      "                       0.00017206385215040587,\n",
      "                       0.0001932814095245705,\n",
      "                       0.00021711506466615127,\n",
      "                       0.0002438873047072576,\n",
      "                       0.00027396035038473876,\n",
      "                       0.0003077410465127661,\n",
      "                       0.000345686353045882,\n",
      "                       0.00038830951014035,\n",
      "                       0.00043618695950153885,\n",
      "                       0.0004899661142343525,\n",
      "                       0.000550374080514282,\n",
      "                       0.0006182274467888549,\n",
      "                       0.0006944432700541903,\n",
      "                       0.0007800514041764739,\n",
      "                       0.0008762083324109771,\n",
      "                       0.000984212685393504,\n",
      "                       0.0011055226471303747,\n",
      "                       0.0012417754750979615,\n",
      "                       0.0013948093866930078,\n",
      "                       0.001566688093172064,\n",
      "                       0.0017597282941035353,\n",
      "                       0.0019765304804497674,\n",
      "                       0.0022200134329060095,\n",
      "                       0.002493452844239741,\n",
      "                       0.002800524540235494,\n",
      "                       0.0031453528235607653,\n",
      "                       0.003532564518432424,\n",
      "                       0.003967349351264082,\n",
      "                       0.004455527363257938,\n",
      "                       0.005003624114678362,\n",
      "                       0.0056189545065250535,\n",
      "                       0.006309716112383512,\n",
      "                       0.007085092979692509,\n",
      "                       0.007955370923275806,\n",
      "                       0.008932065391618726,\n",
      "                       0.010028063033898582,\n",
      "                       0.011257778127734874,\n",
      "                       0.012637325036905955,\n",
      "                       0.014184707845697142,\n",
      "                       0.015920028250360763,\n",
      "                       0.01786571266348025,\n",
      "                       0.020046759285067273,\n",
      "                       0.022491005591540603,\n",
      "                       0.025229416261265625,\n",
      "                       0.028296390957323392,\n",
      "                       0.03173009058109311,\n",
      "                       0.03557277954151117,\n",
      "                       0.03987118019189606,\n",
      "                       0.04467683379528342,\n",
      "                       0.05004646010508684,\n",
      "                       0.056042304793992526,\n",
      "                       0.06273246042386671,\n",
      "                       0.07019114231017887,\n",
      "                       0.07849889538273147,\n",
      "                       0.08774270187716182,\n",
      "                       0.09801595233154936,\n",
      "                       0.10941823388234828,\n",
      "                       0.12205488031070766,\n",
      "                       0.1360362178725225,\n",
      "                       0.15147643003693034,\n",
      "                       0.16849195351956292,\n",
      "                       0.1871993084700858,\n",
      "                       0.2077122589016286],\n",
      " 'item_act_mean': [1.226, 3.0305, 18.5117, 194.0631, 1860.7096, 18404.4285],\n",
      " 'item_act_std': [1.1960451496494604,\n",
      "                  13.833841467575086,\n",
      "                  107.78700785860048,\n",
      "                  1222.636335595499,\n",
      "                  11703.472346789556,\n",
      "                  115704.26846521042],\n",
      " 'item_est_mean': [1.0000011640562256,\n",
      "                   1.000001307596778,\n",
      "                   1.0000014688935606,\n",
      "                   1.0000016500509268,\n",
      "                   1.0000018535346469,\n",
      "                   1.0000020821467612,\n",
      "                   1.0000023389409556,\n",
      "                   1.0000026273988836,\n",
      "                   1.000002951433654,\n",
      "                   1.000003315437733,\n",
      "                   1.000003724319207,\n",
      "                   1.0000041836346891,\n",
      "                   1.0000046995942509,\n",
      "                   1.0000052791907734,\n",
      "                   1.000005930248639,\n",
      "                   1.0000066616149208,\n",
      "                   1.0000074831659385,\n",
      "                   1.0000084060336847,\n",
      "                   1.0000094427181143,\n",
      "                   1.000010607249175,\n",
      "                   1.0000119154021863,\n",
      "                   1.0000133848752126,\n",
      "                   1.0000150355752102,\n",
      "                   1.0000168898491837,\n",
      "                   1.0000189728007405,\n",
      "                   1.0000213126338482,\n",
      "                   1.000023941028433,\n",
      "                   1.0000268935739471,\n",
      "                   1.0000302102465883,\n",
      "                   1.000033935951519,\n",
      "                   1.0000381211374185,\n",
      "                   1.0000428224711577,\n",
      "                   1.0000481036102067,\n",
      "                   1.0000540360623644,\n",
      "                   1.0000607001572166,\n",
      "                   1.000068186129861,\n",
      "                   1.000076595347489,\n",
      "                   1.0000860416797215,\n",
      "                   1.0000966530428002,\n",
      "                   1.0001085731312938,\n",
      "                   1.0001219633663558,\n",
      "                   1.0001370050819995,\n",
      "                   1.0001539019823702,\n",
      "                   1.0001728829034366,\n",
      "                   1.0001942049147294,\n",
      "                   1.0002181568036514,\n",
      "                   1.000245062992299,\n",
      "                   1.000275287936101,\n",
      "                   1.0003092410678207,\n",
      "                   1.000347382352849,\n",
      "                   1.0003902285310973,\n",
      "                   1.0004383601317257,\n",
      "                   1.0004924293563142,\n",
      "                   1.000553168938647,\n",
      "                   1.0006214021023825,\n",
      "                   1.0006980537537575,\n",
      "                   1.0007841630631809,\n",
      "                   1.0008808976093537,\n",
      "                   1.0009895692813984,\n",
      "                   1.0011116521599528,\n",
      "                   1.0012488026246638,\n",
      "                   1.0014028819695144,\n",
      "                   1.001575981842364,\n",
      "                   1.0017704528652647,\n",
      "                   1.0019889368403596,\n",
      "                   1.0022344029979096,\n",
      "                   1.0025101888026091,\n",
      "                   1.0028200459047203,\n",
      "                   1.003168191898647,\n",
      "                   1.003559368642834,\n",
      "                   1.003998907996414,\n",
      "                   1.0044928059462106,\n",
      "                   1.0050478062329176,\n",
      "                   1.0056714947416865,\n",
      "                   1.0063724061027146,\n",
      "                   1.0071601441566622,\n",
      "                   1.0080455181829377,\n",
      "                   1.0090406970720043,\n",
      "                   1.0101593839541636,\n",
      "                   1.0114170141853414,\n",
      "                   1.0128309800468511,\n",
      "                   1.0144208860550117,\n",
      "                   1.0162088394139073,\n",
      "                   1.0182197809019304,\n",
      "                   1.0204818623851646,\n",
      "                   1.0230268782293164,\n",
      "                   1.0258907591755393,\n",
      "                   1.0291141388017226,\n",
      "                   1.032743004568222,\n",
      "                   1.036829447718614,\n",
      "                   1.0414325290611604,\n",
      "                   1.0466192810064232,\n",
      "                   1.0524658703171688,\n",
      "                   1.059058951006213,\n",
      "                   1.0664972429019146,\n",
      "                   1.0748933788400408,\n",
      "                   1.0843760725381246,\n",
      "                   1.0950926703274515,\n",
      "                   1.107212163487636,\n",
      "                   1.1209287544464912],\n",
      " 'step_act_mean': [21012.0132, 1299.5504, 116.314, 14.0909, 2.7792, 1.2624],\n",
      " 'step_act_std': [61942.711485278276,\n",
      "                  3972.7684795190166,\n",
      "                  396.56791171752667,\n",
      "                  46.133326751817926,\n",
      "                  6.893057910680862,\n",
      "                  1.4955086893762937],\n",
      " 'step_est_mean': [429497.22955834196,\n",
      "                   382344.96779162314,\n",
      "                   340369.3130724944,\n",
      "                   303001.9520106449,\n",
      "                   269736.9634861484,\n",
      "                   240123.96889264096,\n",
      "                   213762.03437788537,\n",
      "                   190294.24259035295,\n",
      "                   169402.860319525,\n",
      "                   150805.03666744652,\n",
      "                   134248.97349416662,\n",
      "                   119510.51630281913,\n",
      "                   106390.11937483605,\n",
      "                   94710.14410315797,\n",
      "                   84312.45391726555,\n",
      "                   75056.27326130115,\n",
      "                   66816.2816070688,\n",
      "                   59480.91673251469,\n",
      "                   52950.86426420291,\n",
      "                   47137.713048094774,\n",
      "                   41962.758141847706,\n",
      "                   37355.93521755891,\n",
      "                   33254.87195457027,\n",
      "                   29604.04357158192,\n",
      "                   26354.0210707022,\n",
      "                   23460.802012466844,\n",
      "                   20885.2147614085,\n",
      "                   18592.388136761172,\n",
      "                   16551.279287310994,\n",
      "                   14734.253398595933,\n",
      "                   13116.709541975122,\n",
      "                   11676.747599603903,\n",
      "                   10394.871756224082,\n",
      "                   9253.726542980952,\n",
      "                   8237.86185970552,\n",
      "                   7333.523794137609,\n",
      "                   6528.468406118335,\n",
      "                   5811.79595541004,\n",
      "                   5173.803328834256,\n",
      "                   4605.852668665153,\n",
      "                   4100.254423658165,\n",
      "                   3650.1632392995584,\n",
      "                   3249.485277741514,\n",
      "                   2892.7957126131405,\n",
      "                   2575.2652816526734,\n",
      "                   2292.5949027517227,\n",
      "                   2040.9574681764552,\n",
      "                   1816.946028900157,\n",
      "                   1617.5276675180244,\n",
      "                   1440.0024352197493,\n",
      "                   1281.9667968622314,\n",
      "                   1141.2810892226937,\n",
      "                   1016.0405518449337,\n",
      "                   904.5495382620322,\n",
      "                   805.298558437959,\n",
      "                   716.94384160328,\n",
      "                   638.2891427835556,\n",
      "                   568.2695466969426,\n",
      "                   505.9370497400303,\n",
      "                   450.4477248549774,\n",
      "                   401.05029550093707,\n",
      "                   357.07596403204906,\n",
      "                   317.92935676701865,\n",
      "                   283.08046315421586,\n",
      "                   252.05745989608369,\n",
      "                   224.44032287769124,\n",
      "                   199.8551404104185,\n",
      "                   177.96905079739344,\n",
      "                   158.48573567951655,\n",
      "                   141.14140814612142,\n",
      "                   125.70124129274755,\n",
      "                   111.95618887187452,\n",
      "                   99.72015499101154,\n",
      "                   88.82747453837105,\n",
      "                   79.13067022329544,\n",
      "                   70.49845586374518,\n",
      "                   62.81395888712315,\n",
      "                   55.9731379786559,\n",
      "                   49.88337445369012,\n",
      "                   44.46221828232187,\n",
      "                   39.63627178862978,\n",
      "                   35.34019591078593,\n",
      "                   31.515825567666873,\n",
      "                   28.11138215480361,\n",
      "                   25.08077250753799,\n",
      "                   22.38296483994734,\n",
      "                   19.98143321026531,\n",
      "                   17.843662991305013,\n",
      "                   15.940710650327812,\n",
      "                   14.246811878070599,\n",
      "                   12.739032761217484,\n",
      "                   11.396959275313652,\n",
      "                   10.202420893870356,\n",
      "                   9.139244571204173,\n",
      "                   8.193035767634699,\n",
      "                   7.350983551579513,\n",
      "                   6.601687138759459,\n",
      "                   5.935001518537763,\n",
      "                   5.341900075233443,\n",
      "                   4.814352341493694]}\n"
     ]
    }
   ],
   "source": [
    "plots_b16 = yaml.load(open('dump/n_step_item_b16.yaml', 'rt'))[\"plots\"]\n",
    "plots_b32 = yaml.load(open('dump/n_step_item_b32.yaml', 'rt'))[\"plots\"]\n",
    "pprint(plots_b16)\n",
    "pprint(plots_b32)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAa0AAACmCAYAAABp5tBAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQ5KWEEKIgPH/AUz4prrQPF4XAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f61b58fc358>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAa0AAACmCAYAAABp5tBAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n01JKKZUwtNNSSimVMP4/aD5dZWoK8JQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f61b56e4ac8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for B in [\"16\", \"32\"]:\n",
    "    if B == \"16\":\n",
    "        plots = plots_b16\n",
    "    elif B == \"32\":\n",
    "        plots = plots_b32\n",
    "            \n",
    "    \n",
    "    # Params\n",
    "    fontsize = 13\n",
    "    linewidth = 3\n",
    "    markersize = 8\n",
    "\n",
    "    plt.figure(figsize=[6, 2])\n",
    "\n",
    "    # Plot\n",
    "    plt.plot(plots['N_est'], plots['hit_rate_est_mean'], \"-\", lw=linewidth, ms=markersize, label='Bound ($p$ in Eq. (5))', color='C0')\n",
    "    plt.errorbar(plots['N'], plots['hit_rate_act_mean'], plots['hit_rate_act_std'],\n",
    "                 fmt='o', lw=linewidth, ms=markersize, color='C1', capsize=5, capthick=3, label='SIFT1B, $B='+str(B)+\"$\", zorder=3)        \n",
    "\n",
    "    # Texts\n",
    "    plt.xlabel('$N$', fontsize=fontsize)\n",
    "    plt.ylabel('Hit rate', fontsize=fontsize)\n",
    "    plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "    # Legend\n",
    "    # handlelength: if 0, delete line in legend.\n",
    "    plt.legend(fontsize=fontsize, handlelength=3, loc='best')\n",
    "\n",
    "    # Grid\n",
    "    # which='both': show more grids (useful for log scaling)\n",
    "    plt.grid(True, which='both')#, color='darkgray')\n",
    "\n",
    "    # Log\n",
    "    plt.xscale('log')\n",
    "#    plt.yscale('log')\n",
    "    \n",
    "\n",
    "    # Ranges\n",
    "#    plt.ylim([0.01, 10**4])\n",
    "\n",
    "    # Write\n",
    "    # Adjust white spaces when the text size is big. This is manually adjusted\n",
    "    # http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "    plt.subplots_adjust(left=0.14, bottom=0.24, right=0.99, top=0.99, wspace=None, hspace=None)\n",
    "\n",
    "    if B == \"16\":\n",
    "        plt.savefig(\"n_p_b16.pdf\")\n",
    "    elif B == \"32\":\n",
    "        plt.savefig(\"n_p_b32.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "yi: 2.8045 erri: 4.651674940276889 logerr: 0.7198527096024853 l: 2.26993227445 u: 11.9087344025\n",
      "yi: 19.698 erri: 48.40771421994639 logerr: 1.0665523388900768 l: 18.0080658033 u: 209.903368358\n",
      "yi: 189.7361 erri: 443.7461853997057 logerr: 1.0150195163886697 l: 171.407451056 u: 1774.39053874\n",
      "yi: 1995.0633 erri: 4886.099029828715 logerr: 1.0629071162532349 l: 1822.45981373 u: 21065.1752671\n",
      "yi: 1.226 erri: 1.1960451496494604 logerr: 0.42339608070788404 l: 0.763518473882 u: 2.02402387148\n",
      "yi: 3.0305 erri: 13.833841467575086 logerr: 1.9811539999761052 l: 2.99885097843 u: 287.150042519\n",
      "yi: 18.5117 erri: 107.78700785860048 logerr: 2.5270267674299283 l: 18.4566928004 u: 6211.27347533\n",
      "yi: 194.0631 erri: 1222.636335595499 logerr: 2.7342867842905045 l: 193.705286946 u: 105057.78951\n",
      "yi: 1860.7096 erri: 11703.472346789556 logerr: 2.7297687927802747 l: 1857.24295153 u: 996867.670535\n",
      "yi: 18404.4285 erri: 115704.26846521042 logerr: 2.7284548669306044 l: 18370.0357051 u: 9830256.89322\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbcAAAClCAYAAADf/rPPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nuhz/P1yA7KwwrOgRAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f61b5aae240>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbcAAAClCAYAAADf/rPPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJztnXl8lNXV+L8nC0tYArIqIiAq1IDIoghWCW4sb6l2EVRq\nAWtBobb6arVK3StatdZXBDcUVERx6Q+1IqgIolVb1koCYtGyyQ4JkBASkpzfH8/MMJnM8sxkJpMM\n5/v5XLj33HOfe+ZkZu7cXVQVwzAMw0gl0pJtgGEYhmHEG2vcDMMwjJTDGjfDMAwj5bDGzTAMw0g5\nrHEzDMMwUg5r3AzDMIyUwxo3wzAMI+Vw1biJyLoQ8jXxNccwDMMwao7bntuJUcoNwzAMI2lkhMsU\nkTu8en5xL6cAWxJilWEYhmHUgLCNG3Cx5/9MvzhAJbADuCYRRhmGYRhGTRA3Z0uKyFRVvaEW7EkI\nInI28LAn2Qg4VVVbJdEkwzAMI4G4atx8yiLtgI7AFlXdmTCrEoiIXAX8UFUnJtsWwzAMIzFEGpYE\nQERaALOB4R6Rish8YIyq7kuUcQnil8C9kZRat26tnTt3pri4mCZNmvjk4dKh4vEg2udF0g+VH0we\nSebWJzWlLvsgMJ2KPggmrw+fh1h9ECrPfJBcH6xYsWKPqraJpOeqcQMe9/zfHfgW6Ao8CjwGjI3F\nwGgRkSuASUAvIEtVMwLy04GHPPY0Aj4AJqjqHj+d9kBnVf0iTD0jgBEdOnTg0UcfpaioiKZNm/ry\nw6VDxeNBtM+LpB8qP5g8ksytT2pKXfZBYDoVfRBMXh8+D7H6IFSe+SC5Phg8ePAmV4qqGjEA24Ds\nAFlLYLub8vEIwBDgSpxFLOVB8icD3wAnA9nAW8D7ATo3A3e7qa9v376qqrp48WL1J1w6VDweRPu8\nSPqh8oPJI8nc+qSm1GUfBKZT0QfB5PXh8xCrD0LlmQ+S6wNgubr4DnfbcxMgcHKu0iOvFVR1IYCI\n5IZQGQ/cp6rfefRuBTaISCdV9bb0vwB+nmhbDcMwjnWmr57OU/9+ykm86JfxYlW963tdz8Qz478E\nwu1qyZdwekM3ARuBzsBfgIOq+su4WxXellzgI/UblvTMCRYAvVV1tZ98P3C1qr4jIj2Bp1X13DDP\nHo/TSNKuXbu+r732Wr0cgnCjb8OSNiwZLt+GJUPnmQ/c+WBp+VLe3/9+RNuGZQ9jeIvhEfW8DB48\neIWq9ouo6KZ7BxwHLMDprVV4wvtAKxdlnw0hf8pN3UHK5RIwLImzglOBLgHyTcAvYqnHhiXdy2xY\nsno6FX0QTF4fPg+pNCQXrt6a6CbCB9NWTdMes3pEDNNWTXP3IjwQz2FJdVZEDhWRE3CO3Nqiqtvd\ntbNcgac3FMBI4HqXz4jEQc//2QHyFsCBONXho7Kykq1bt1JcXEx2djbr1jlHb4aKx4NonxdJP1R+\nMHkkWWB+ovxQl30QmE5FHwSTJ8IHmZmZtG3blubNm7vSN+omE8+cyMQzJ7JkyRJyc3Pp+WJPX96a\nMYk/ltjtnBsAqroNZ3FJRERkoCeaJiIDqDo/dypQHE3dEewqFJHNQB9gtaf+rkBz4Kt41eNlz549\niAjdunWjuLiYZs2aAXDw4MGg8XgQ7fMi6YfKDyaPJAvMT5Qf6rIPAtOp6INg8nj7QFUpKSnh+++/\nB7AGzoiZkI2biHxI9UUk1VDVS0JkfeZVAf7hXwTYjrO60TWepf6ZQANPupEnq9TTVX0WuE1EFgP7\ncE4kWaiqG6Opxw2FhYV07tyZtDS7Mcgw4omIkJWVRYcOHdi2bZs1bkbMhOu5fRYmLyKqmgYgIqtV\n9cyaPMvD1cBMv3SJ5/8uOItcHsLZnrAMaAh8iLM6Mu5UVFSQmZmZiEcbhgE0btyYI0eOJNsMox4T\nsnFT1YineLghTg0bqjoLmBUmvwK4xRMSjkit7YIwjGMO+3wZNcXt8VunAgWqukdEsoBbgXLgUVU9\nHET/FlV91BMPvCrHh6pOic1swzAMwwiN2wUlr+Ica7UHZ/gvFyjDWTl5XRD9C3CO54KqV+X4o4A1\nboZhGEbccdu4nQzke+I/A87FWX6/hiCNm6oO94sPrqGNhmEYhhEVbpf7CZAuIt2BQ6q6UVX3AvFb\n624YYdi6dSvNmzdn48aNIXUWLlzIeeedV3tGxYlhw4bx8MMPR1ZMMgsXLmTIkCFRlbniiit4/vnn\nI8pSjemrp9PzxZ7csOkGer7Ys1rcG6avnp5sU1MWt43bP4FpwJ+B+QAi0hlnyX1YRKSdiDwjIitE\n5Bv/EKPNRoLJzc2lYcOGNG3alKZNm9KrVy8ef/zxyAWTiKpy0003ce+9VddBnXDCCaSnp7N9+9Ez\nB8rLy8nKyuLjjz+ubTOD8v7773PrrbfGXD7w7+UNa9bEb6Os17933HF0Cj0nJ4fjjz/eV1/jxo1p\n3rw5K1eu9Oncc8893HHHHZSUlISVGUa8cdu4TQCa4jRm93lkZwNzXJR9EcgBngceCAhGHeXOO++k\nqKiIoqIinnvuOSZPnsyHH36YbLNC8sEHH1BWVsbgwUdHwbdt28b27ds57bTTeOONN3zy/Px8SkpK\n6N27dzJMTQj+fy9v6NmzZ+SCLvH69/zzz/fJ8vPz2b59u6++//3f/6V79+706dPHp9O9e3dOOeUU\n3nzzzWqyV199NW72GUYgrho3Vd2kqqNVdZxnOBJVfV1Vb3dRfAAwVFWnq+qL/qEmhhu1x9lnn83p\np5/u6wns3buX8ePH0759e9q3b8+ECRPYt+9oJ75Hjx7Mnj3bl964cSMiwtatW32yzp07M2XKFC68\n8EKaNm1Kjx49+Pzzz335O3bs4Mc//jHZ2dmcdtppLFiwIKyN8+bN46KLLqqyhHzlypW0atWKm2++\nmblz5/rky5cvp2vXrrRs2TJ2p8SR3Nxc/vSnP/nSkXwTC4H+nDFjBiLCpk3ursYK5l9/ysvLeeGF\nFxg3bly1vIsvvpi///3v1WTz5s2L/oXUEyaeOZE1Y9YwtdPUakdNrRmzxhcScRq+4RDV8VsxshXn\nZJGUpfMf3ku2Ca7Y+ND/RF1GVfnyyy/5+uuvGTBgAACjR49GRHxnBV5xxRVcffXVvPdedH544YUX\nePvtt+nevTu33HILY8aM4T//+Y+vjubNm7N582ZKSkr4+c/D31S0cuVKRo8eXU3Wr18/fvrTnzJp\n0iS2bNlCx44dWbZsGf36RT5UPJmE800sROvPQIL515958+axf/9+rrzyymp5PXv25LnnnqsmmzFj\nRlQ2GEY0JOT8KBE5wRuAB4EXRaSPv9yTZ9RRHnjgAVq0aEGTJk245JJLGD16NGeffTbbtm1j4cKF\nTJkyhZYtW9KyZUsefPBB5s+fX2Veyw0TJkwgJyeH9PR0rr32WjZs2MD+/fv5/vvv+fjjj3n00UfJ\nzs6mffv23H333WGfVVBQUO2ophUrVtCvXz+OO+44Bg8ezOuvvw44PbezzjorOoeEYerUqWEXSHz1\n1Vd8+eWXUT0zlG9C4f17+QcvsfgzkGD+9eeZZ55h1KhRVer10rx5cwoKCqrJ/Hv7hhFvEnU44lZg\niye8BPwIWO4n8+YbdZTJkydTWFjIoUOHWLduHWvXruWaa65hyxbnz9a5c2efbpcuXQB8eW45/vjj\nffEmTZoAzgG73uHLTp06VasjFC1btuTAgaoXQKxatcrXiI0cOZK5c+dSVlbGmjVr4tpzW7VqVZV5\npkDmzZvHrl27onpmKN+Ewvv38g9eYvFnIMH86+Xbb79l0aJFXHddsC2vcODAgWpDwAcOHOC4446L\nygbDiIZEDUtG98mp53iH++rTrQDR0KFDB0aOHMntt9/Ogw8+CMCmTZt8X1j//e9/AejYsSMATZs2\npbj46KUP27a5ukiiSn3eOrp27QoQdgsAQO/evVm7dq0vvWHDBgoLC32N2E9+8hOuv/565s2bR3l5\nOX379vXe+UefPn0YMWIEH3/8MarK22+/XU1eXl7OJ598QmZmJjfeeCOrV6/myJEj/OpXvyI/P5+c\nnBxKS0t56623ePjhh6msrOSSSy7hggsuYMaMGXzxxRe89957PPPMM1H5Ih7E4s9AAv3rzzPPPEOv\nXr3o379/0AY4Ly+PM844o5oslRb0GHUP1z03ETlZRO4QkWmedDcRyQmm61mAEjHE60UYiWXnzp28\n8cYb9OrVixNOOIFLLrnE11MoKChg8uTJDBs2zNfbOPPMM3n11VcpKipiz5493H///VHVd+KJJ5Kb\nm8utt97KgQMH2LlzJ/fdd1/YMpdddhmLFi3ypZctW0b79u19X+wtW7bkwgsv5I477qBbt26+W4PL\nysrYuHEjV199NZ9++ilZWVls3bq1mrxx48Zs2bKFr7/+mnXr1vHJJ5+wcOFCrr76agAaNGjAN998\nwxNPPMHixYv5+OOP+fDDD/nBD35Ap06d+Oyzz5LSsEFs/gwk0L9eysrKmDVrVsheG8CHH37Ij370\no2qyyy67LCobDCMaXDVuInIx8G/gHJzT+QFac/SILSPFuP/++337lwYOHEi7du2YM8fZ+TF79mya\nNm1Kt27d6N69O9nZ2bz00ku+snfeeSfp6ekcf/zxDB8+nCuuuCLq+ufMmUNpaSkdO3bkvPPO45e/\n/GVY/SFDhpCRkcGSJUsAp3EL7BmMGjWKb7/9tsqQZF5eHpdccgmnnHIK4AyXdezYsZr84MGDnHTS\nSZx22mkMGjSIyy+/nD//+c+sWbOGnBznN97bb7/N9ddfT1ZWFgAZGRkcOXKkVobf/P9e3uC/QjGS\nP6+77jqGDRsW8vle/3766adV5O+88w6HDx8Oudhk/fr1/Oc//+Hyyy+vJrvqqqtieamG4Qq3w5IP\nAZer6gIR8c4Mr8S5HNRIMbwNhJfAIc42bdowY8aMkEOwHTp08P3K9+aNGTOmyjMDh8U6d+7sGyYE\nZ84pcPn4qFGjQg61igh//etfueuuu1i6dCmPPfZYtSGyMWPGVLNj1apVnH322QCUlJSQlpZGZmZm\nSHlxcTGTJztXEfbr14/MzExfI1pWVkZZWRkAn332GS1btuS7776je/fuQW32EujvcL4JNuwXWN4f\nr36gP/23ZQA8/fTTYW30+vf+++9n+HDf6Xr8/Oc/D7r838s999zDAw88QOPGjcPKDCPeuG3cuqqq\nd6ORAqhqiYik9BJ/o34xdOhQhg4dGlWZVatWMXLkSF/cu/E5UO7tnY0fP57vvvuO8vJyLr74Yvbs\n2cOFF14IwNixYxk/fjzPPvsszZs354UXXqCsrIwlS5Zw4YUX8uGHH9brC26HDh3KueeeG1Fv16Fd\n7D60G4A/Tv0jAJtLN0MpVWS7Du2ibVbbxBhrHPO4bdy2iEgPVc3zCkSkF84loWERkfNVdWkQ+Xmq\n+mmwMoZRWzz55JO++MCBAxk4cCAHDx6sJvc2eq+88opPHqzHunTp0mp5//znP+O6uMgwjMiI/1BQ\nSCWRXwO/xzl6axpwDXAP8LCqvhyh7AFVrbZBRkT2qWqdWwssIiOAER06dPj17NmzKSoq8i0+ACgq\nKqJDhw6+uZiKigrS09PDxuNBtM+LpB8qP5g8kiwwP1F+qMs+CEynog+CyYOli7SI/RWh9+R5yU7P\nJjsjO2R+uL19gZ/LcETSDZcfLC/Yd0KotDd+w6YbfPlTO011ZXckjlUfDB48eIWqRt7Lo6quAvBr\nnCtuioA84FqX5Q4GkTUD9ritOxmhb9++qqq6ePFi9Wfx4sW6du1aX/rAgQMR4/Eg2udF0g+VH0we\nSRaYnyg/1GUfBKZT0QfB5G58kLc7zxeiwf9zFkjg5zIckXTD5QfLC/adECrtjfeY1cMX4sWx6gNg\nubr4DnfVc4sFEfkPzvzcycB3AdltgQ9V9fJqBZOM9dys52Y9t5r13AJf9+bSzb78kxqe5Np267mF\n51j1Qdx7bnq0x3WCfwijOwbn9u4ST9wbrsa5nTsjmrprO1jPzb3Mem7V06nog2By67lZzy1Suk73\n3ERkAM7VNV39xU7bqGF/RorIOaoa3cF6CUBEWgEbgBtUdXYYPeu5Wc/Nem7WcwuZZz236Hyw9+Be\nvqz4kgX7j97sMTR7KBc1v4iGaQ1d2e9PXHtuwFfAY8DpQCf/4KLsuV49nOHIWTh3u7V2U3e8AvBX\n4F3gF270refmXmY9t+rpVPRBMLn13KznFi5dXFasF79ysfZ9uW8VH/R9ua9eOu9SLS4rjmx8ALjs\nubnddNMFuFlV12r0R2g9zdErb/4MdPA0ctNc1l1jROQUoBWworbqNAzDONaZmTeT3eW7Ka0orSIv\nrShl68GtzMybmbC63Q5LfgT8RlW/jroCkUJVbSHOLYe7cG7lPgR8p6qudnCKyBXAJKAXkKWqGQH5\n6TinqIwFGgEfABNUdY8nfw5wJ8583watQ8OSM9bO4IWvX4ioN67bOH6d8+uIel5sWNKGJd3o27Ck\nDUtGyq+JD/6w5Q8UVxYTiqZpTXmw44OuXoMXt8OSITdxi4j/wW+LgHdE5Glgh7+eqs6JUEe5iDQG\nfgDsUNVdIpIGRHP2TgEw3VPm2SD5fwAuBfoDe4EXgJeBYSIyENirqt+GukXYH1V9F3i3X79+v87N\nzWXJkiXk5ub68pcsWUKjRo2CHj0Vy60ADRu6G3MWkbjeChAqP5g8kiwwP1G3I8T7ZoR4+iAwnYo+\nCCZ35QO/H+3R2N6oUaOQNwcEfi7DEUk3XH6wvGDfCaHSvviLR8u7tTsS9cEHh148FNau4sriuPkj\nkHAnlDwQRHZDQFqBSI3bYuB1nGFB773ypxHQSIZDVRcCiEhuCJXxwH2q+p1H71Zgg4h0AvoBZ4jI\nAuAUoFhEvlXVL9zWbxiGYURPi4YtKCgtCJufKBK2z81XgUgLnNNNynBONCkRkR/hnFf5f1E+Kxf4\nyH9Y0vP8AqC3qq72k+8HrlbVd/xk9xBmWFJExuM0lLRr167va6+9VmurJQ+VH2LON3OqDFFe0/0a\nrjrtKrIysmp1OGrz5s3cfffdfP755xQXF5OdnU2fPn2YNWsWDRo0YPjw4QwaNIjbbrsNgGHDhrFs\n2TIyM48eNfqzn/2Mt956y5cuLXV+vvv3VLdv386bb77Jc889R15eHocOHap2Y/Pw4cP517/+5Xt2\n27ZtGT9+PJMmTYrKB6eddhqFhYWkp6dTUVFB+/btueWWW4LeNhDLsOR9993H66+/TkFBAQ0bNmTg\nwIE8+OCDdOzY0ad31113sWDBAr7//nuaNGnCkCFDuPfee6O6NcCGJR3qw5Ccf/xYHZZ8r/A9Ptr/\nEeWUV3tuhmRwUfOL+J8W/+PqNXiJ92rJZ0PIn4pQLhNn4UgjN/W4sCMXKA+QdcTpQXYJkG/C5crI\nYKE2V0sWlxXrpfMuDbuiqDZXyXXr1k1vuOEGLSws1MrKSl23bp0+9dRTevjwYVVVHTRokP7xj3/0\nlfnhD3+o999/f9Bne+O/+tWvdMyYMdXqW7Bggc6ZM0eff/55TU9Pr5Y/aNAg37MPHDigX3zxhWZl\nZekHH3wQ9vX5171161YFND8/X1VVKyoq9O6779aMjAwtLq6+WiuW1ZLr1q3TLVu2qKpqcXGxTpo0\nSQcMGFBF7/bbb9eVK1dqWVmZ7tq1S4cOHaojRoyI+Doi2VETfVstaaslI+Wn+mrJUBdyjYzQcB7x\nlC0Np1dDvHeABB5S1wI4kMB648bMvJlsPbg1KSuKAtm7dy/r16/nuuuuIzs7GxGhQ4cOXHfdda7n\nB6NhyJAhXHnllZx88smu9M855xxOP/101qxZ47qOZcuW0ahRI7p16wZAWloaAwYMoLKyksrKypjs\nDsR7r92uQ7vI351PkRax9uu15O/JZ3PpZvL35DP6f0fToGMDvtn/DdpE+d3vfhf2uhrDqO9kZWZx\nc/ubGZdT9VqkcTnjmDN8DlmZWQmrO2zjJiIDPQsy0kRkgDftCWOA0MtgjvIO8LN4GBsMVS0ENuN3\nt5yIdAWa4+zPq/PMXT+3WsPmpbSilLnr59aaLa1atSInJ4drr72Wl156ibVr13p7wklHVfnHP/7B\n119/zYABA1yXW7ZsGTk5Ob7hso0bNzJlyhQmTJgQdCjmpptuokWLFlVCx44dffGHHnooaD2vv/46\npxx/Cmd3PptXnn2Fib+fGNauRYsW0atXL9evwzDqIw3TGjKpd9VphEm9JyW0YYPIV9585vlfgX/4\nyRXYDkx2UUcmMFtErsO5Isf3U1lVx7sx0rPUPxNo4Ek38mSVerqpzwK3ichiYB/wMLBQVTe6eX6y\nKSwtrFF+vFmyZAmPPfYYjz/+OHl5ebRo0YLf/va3TJ48mVArTh944AEeffToxewLFizgnHPOiYs9\n3meXlZVRUlLChAkTfBeJumHZsmWsWbOGFi1aUF5eTnFxMZdeeikPPBBszRT89a9/ZcaMGVVkblYp\njhw5khFXjmDdf9fx1itvcerpp4bU/fu8v/P000/zySefuH4dhmG4J2zPTVXTVDUNWOONe0K6qp6o\nqi+GK+/hCPAqsAXwNlLe4Jarcc6oXOh5RokndPLkP4Rz+sgyYCvO0WC/iOL5SSXSiqFErigKRuvW\nrZkyZQorV66ksLCQ++67j3vvvZeZM0MPj06ePJnCwkIKCwvZsmVL3Bo2/2fv3LmTLVu2sHbtWq65\n5hrX5ZcvX86TTz5JYWEhRUVFbNiwgWXLljF1anwm9v1pm9WWQTmDuPHaG7lh9A3sLzi6ICKndQ45\nrXNYu3gtt/zmFt555x369LHL7FOZ0spSpq2qel7FtFXTOHQk/BJ5o+a4mnNT1TNjrUBVx4UKUTxj\nlqpKkLDRk1+hqreoamtVbaaqP1XPBu76wKhuo2iYHnw+q2F6Q0Z1G1XLFh0lKyuL0aNHc8YZZ7B6\n9erIBRLMiSeeyMiRI/nb3/7mSn/Dhg0UFBRUGcbs2rUrp556Khs3bgxa5sYbb6Rp06ZVwvHHH++L\nT5kyJWK93h7irh27qshnzpzJhAkTePfddxk8eLCr12DUTw4dOcRfdvyFmflVfxTOzJ/JVfOvsgYu\nwdTfO+9TiHE9xnFisxOrNXAN0xtyYrMTGdfD9e+AGlNQUMDtt99OXl4eR44coby8nLfffpu8vDzO\nO++8uNdXUVHB4cOHKSsrA+Dw4cMcPnw45Dzfjh07eOONN6rMVd1zzz107tw5qP6yZcvIzs4mJycH\ncLYkvPTSS3z++edceumlQcs8/vjjFBUVVQnbt2/3xe+4444q+pWVlTz55JPs3r0bgK1bt3LzzTfT\nuXNnupzaxaf3xBNPcMstt7Bw4ULOPfdcdw4y6i3JPHrKSFDjJiL7/OJHRKQsWEhE3fWRrMws5gyf\nk5QVRYE0aNCAXbt28dOf/pTjjjuONm3a8Mgjj/DEE09w+eXxv37v5ZdfpnHjxgwZMoSKigoaN25M\n48aN2bTp6LGl999/v6/31KtXL9q1a8ecOUfPDti8eXPIUw6WLVvmmy9r3rw5nTt35pVXXmH+/Plc\ncMEFcXsd8+fPp3///jRp0oT+/fvTuHFjPvroIzIyjk5r/+53v+PAgQMMHjy4Sq/QSE3mrp9LuVbf\n3wW1v1DsWCTSgpJY+bFf/KIE1ZFSZGVmMan3JJ7+6mmfLHCFUW3QpEkTnn/++SqywMUUS5Ys4eDB\ng770/PnzIy62CFyg4WXs2LGMHTs2ZDn/pfKhFnV89tlnLFq0KGj5xx57jMceeyxonv9rqAlpaWnM\nnz8/6NFT+XvyfXp1ZdWpUTvUtYVixxqJatxu4uhKy5NV1frfIZi+ejpP/fupoHk9X+zpi1/T/Rpu\n6n9TbZlVr/jmm2+SbYJhVCOZR08ZUTRungtL++Hcxu1DVYPNrl/oF/8/wBo3wzCOKUZ1G8WMNTOC\nDk0me6HYsYCrxs1zJuMdwGqqbtxWIFjjli8irwJrgAYickcQnVANo2EYRr1nXI9xvL3ubfZV7quy\nqCQZC8WORdz23K4DzlPVf7rU/wXONTSDcfalXRxEJ1TDeEwx8cyJTDwz/EkWEL/5IcMwagfv0VMb\nWm6oMpc+Lmcc43qMq9WFYscibhs3wdkg7QpV/S8wAUBEVqtqym3oUdWQp3UYhlEzUmXxjffoqWQv\nFDsWcbsVYAbwq1gqqMkG8LpKeno6R44cSbYZhlGnqdRKdh2quol916FdVFRWRCxbUlJS5Qolw4gW\ntz23/sAtIvJbnDMlfajqJXG3qo7TokULdu7cSYcOHZJtimHUSSoqK9h5ZCflR6oupthTsocDZQfo\n0rwL6WnV74tTVUpKSvj+++9p165dbZlrpCBuG7dPPcHAOXtx69atrF+/nsOHD9OokXOOc6h4PIj2\neZH0Q+UHk0eSeeMHyw5ysCzy3GCzBs1o1iD8vrhobI5VP54+CEx74zuKjl44n7a75mcmJNMHweSh\n0gfLDlJUVoRSfXhREPY12BfyPZCZmUm7du1o3rx52NdmGOFw1bip6r2JNqQ+kZaWxkknOTcKL1my\nhN69e4eNx4NonxdJP1R+MHkkmTc+ffV0nlobfM+eP9f3up6JP4i8iMatzbHqx9MHgWlvfOSLR688\nXDPG/R100docq340PggmD5U+/7Xzw+7xatmwJUuvWOr2ZRhG1IRs3ESkvaru8MRPCKWnqtsSYZhh\nGPUXO53DSDbhem7f4Fz4Cc41MoHjC+KRVR8491dy7mK7HRgDtFXVbBEZAnRR1afDlTXqF95tDUuW\nLCE3N7fKCSvx6LUY9Qc7ncNINuEmAXL84l2AkwOCVxaJ+3HOmryNow3kN3i2ChiGkXqM6jaKDAn+\n29lO5zBqg5CNm6pu8YtvChVc1HEVcKmq/o2jt3BvBDrXwG7DMOow43qMo01GmzpxjZNxbFIb97ll\nAbsCZA2Aw7VQt2EYScB7OkdduMbJODaRRJ8EICILgDdVdYaI7FPV40RkHHCZqga/LTKJiMgIYESH\nDh1+PXv2bIqKiqrcuRUuHSoeD6J9XiT9UPnB5JFkoXxyw6YbfLKpnaa6tj1am2PVj6cPAtOp6INg\n8mT4IJz8MWyFAAAUAUlEQVR9seiGy4/27x6YNh/E3weDBw9eoar9Iukl6sobf24BlojIFUCWiLyL\nc7tAyh3JZRiGYdQRVDXhAWgD3Aw8CfweaFcb9dYk9O3bV1VVFy9erP6ES4eKx4NonxdJP1R+MHkk\nWSif9JjVwxfiQV32QWA6FX0QTJ4MH4SzLxbdcPnR/t0D0+aD+PsAWK4uvsNdDUuKyM+AfFX9WkS6\nAs8DFcB4Vf02UQ1vMrBhSRuWjMew5N6De/my4ksW7F/gyx+aPZSLml9Ew7SqiyyiwYYlw9sXi259\nGpJza3e0uonwwdLypby///2Itg3LHsbwFsMj6nlxOyzptue1Hujgib8JvAw8Dcx3WX4AcAPOnXC+\n4KZsvALwEbAb+KMbfeu5uZdZz61qurisWC9+5WLt+3LfKj7o+3JfvXTepVpcVhzZ+ChtjlXfem71\nq9cSybZYdRPhg2mrplV53aHCtFXT3L0ID7jsubmdc2unqt97NmRfBJwElALfRyoYw0WniWIsju0n\n1mKdxjHIzLyZ7C7fXe0G5tKKUrYe3MrMvJl27YlhJBi3w5I7gW5AD+CvqnqWiGQA+1Q17OmmIrID\nZ5+b24tOE4aIjAVOVNU/hdGxYUkblqzRsOQftvyB4spiQtE0rSkPdnzQ7ctwZXOs+jYsacOSkfLj\n5YNobQ5FvIclnwVW4AxP/t4j64MzDxep7E4gzU09EZ5zBc7NBAeA8iD56cAjOEOPB4G3gNYBOmOx\nYcmw+TYsWfNhyZ6zeoYdhuk5q2dk46O0OVZ9G5a0YclI+fHygRs73IDLYUm3m7h/gzPHNgV4zCPL\nxjlaKxIxX3QaQAEwHbgxRP4fgEtx7p7zDj2+HId6DSMqIp2baOcqGkbicXvlTRnwXIBscSh9EfmQ\no+dIpgG/r+lFp6q60PPs3BAq44H7VPU7j96twAYR6aTujgkzjLgwqtsoZqyZUW3ODexcRcOoLdzO\nuaUBo3A2X1e5YVBVxwfRv9tN5RrDPXGexu0jVc3wk7XA6dn1VtXVfvL9wNWq+o6IvIDTq2sIrFPV\nEUGePR6nkaRdu3Z9X3vtNZtzcyGzObeq6dLKUh7Z9gh7K/dWaeAyJIM2GW24uf3NMW8HsDm38PbF\nomtzbsf2nNtzOHNnc4GZ/sFFWYlG7uJ5uQTMuQEdcXqKXQLkm4BfxFKPzbm5l9mcW/X0gkUL9MmV\nT1bxwZMrn6zRNoBQdtRE3+bcbM4tUn6qz7n9HOinqqNUdZx/cFF2fwj5Xpd1u+Gg5//sAHkLnAUo\nRi1SWlnKtFXTqsimrZrGoSOHkmRR7dMwrWG15f6Tek+yA4MNo5Zw27jtwVmFGAtSTSBSTVYTVLUQ\n2IyzgtNbR1ecy1a/imddRngOHTnEX3b8hZn5M6vIZ+bP5Kr5Vx1TDZxhGMnD7SbuO4HHReQOVd3n\npoCIPOuJNvCLezkZZ1uBazwbyDNxrstBRBp5sko9XdVngdtEZDGwD3gYWKiqG6OpJxamr57OU/9+\nykm86JfxYlW963tdz8QzJybanKRiG5gNI8x3AlS5of5Y+E5IFm57bvk4p3vsFpEy/xCmTKYniF88\nE2c/2j9xLjGNhquBEmCh5xklntDJk/8Q8C6wDNjqqfcXUdZh1JC56+cGXSUITgM3d/3cWrbIMIxj\nEbc9t9nAFzjnQ7oaV/LOx4nIWlV9JDbzqjxvFjArTH4FzvU6t9S0LiN2CksLa5RvGIYRD9w2bicD\nfTwNSFTEo2Gr60w8cyJjc8Zy2RuXsa9yH6UVpb68hukNObHZicfM7cMtGragoLQgbL5hpDoTz5zI\nxDMnsmTJEnJzcwGqxI3E43ZYchnQNZGG1He8c03+DRtUnWs6FhjVbRQZEvw3k21gNozUQFWpqFTK\nyis5fKSCknJlf8kR9hWXsftgKQWHK9lacIhNe4vZVlTJ1zsOkPf9fr4rrODfW2pn9MbtJu7JwC9x\nFm0EnjIyJzGmJZd+/frp8uXLq/3aCpU+/7Xzw/ZYMmnGwMwnY7Zn165dtG3bNm76ofKDySPJ/OMV\neph/ld5Fefo+Kjni008jk0a0pU/GXaT71gJFR132QWDaG//kyBhf/qDMgJUFMZAIH7QJkr/bpTxc\n2htf6ueD8zOi94FS/Ttq167dtG3bpqpeiK+yXbt306Z1m6B5irJnzx5at25dpbw3GizPkbXy1bln\n715at2rlK7d3715atWqFqrJ37z6Oa3UcqrBv3z5aHnccwb5zVR1bvFn+aZ92gGz//v00a978qI46\nnqpUR6dS8dV1sKiIrKwmAfnqhEo4fPgwmQ0aemSexkuVykql7Eg5aenpVFQ6+s7/wX3thpZZmay6\ny/XhVNUQEVebuN0OS17r+f83AXIFUrJxi5ZIc0llWsTfv9oeViciO6IsH0k/VH4weSSZf1wm0qDV\nUhq2WeQTlew+n/17z+d9Df0DwBV12QeB6R3bafaDo8ka//3D2VET/Wh8EEwehQ/eWxMnHwDs3BE/\n3Z07Q+ftCpK3e5f79J7dwePxoDCKXlBRUfj8w4dD51VEPSMVkvKKGrSMUeD2bMkusTxcRDJx9si1\nU9Uwnqv/RJpr0orUn2/zoQ0p23NxlcatbM/FSTTIMIx4IwLpIqSnCWglDTIzSE8T0kWoKD9Ck8aN\nyEgXSktKaN6sCRlpaZQUF9G+deBZG4nBbc8NABE5AThJVb90o6+qR0RkD84WgJRu3MIdlpshDTiv\nw2Vc1K93zM9fu3Ytp59+etz0Q+UHk0eSBeZ705NXH9V/4srYX3skm2PVj6cPAtP1zQeBpyq49Y0b\nH9zh54OpV/YmliMcJMDC/LX55JyeU10vyLPz8/PpkVNdt0p+D2/+0QeIQF5eHj169KiSk5eXR8+e\nR/eq5eWtoWePgLQnf82aNfQ64wxP/Ct6nnEGAgSeYyGe+gTxvQbx/BMoE3HSq1etok+f3uDJ9+al\nCaR5Cognvnz5cs4+6yzS5Gj5dM//aSJ8+eWXnDtwAOlpjqfT0oQ0z7M+/8c/GHT+eU46zSn36dJP\nGDx4sM/+cNM3TnyQX/yckH+LeOKqcRORtjjDjxfgbAVoKiKjgEGqGmkH4t3A0yJyq6pGvLm7vjKu\nxzjeXvd2yNWSD1342xqtlmxe8A25vU6Im36o/GDySLLAfG/a/4v9x1HYHq3NserH0weB6frug2Yu\n5eHS3rh/4zYiDj4AaLJvPblnHO9KN2vvenJ7htZtvHc9uT2C5zfc/TW5Oe2ryBrs/prc09v50pm7\n1lVJZ+xaR+4PnHT6znXkdnfmIGVHBrnd3M+XRqJ4Yzp9Ox3nSndnszS6tW8WMv/brDROaNE4aF5W\nptCkYdWmIs6HTCUEt6slnwD+C7QB3yqBjwE3Y00zgSuBzSJyxOUG8HrF9NXT6T+nP9uPbA+6WvLb\nwm/pP6c/01dPT5KFhmEYxxZuhyUHA51U9bCIeBbm6G5Pjy4SF8VsnWEY9Q47esqoC7ht3EoDdUXk\nOJwzHMOiqp/EYJdhGIZhxIzbxu0D4C8i4r8V4F7gPTeFReRnONsJOgJbgBmq+lY0htZl7DQCwzCM\nuoXbxu1WYB7ObdeNRKQQ+DdwaaSCntutHwSeAd7EOenkGRFprarPxGS1YRh1FvuxZ9QF3O5z2wec\nLyJ9gS44N1wvVzfHm8CNwHBV/adXICLzcEbjrXEzDMMw4o6r1ZKe47dQ1RWq+qaqLlNVFZHbXRQ/\nAedsSn9WAO2D6BqGYRhGjXG7FeC2EPLfuyj7NTA6QHYl8I3Lug3DMAwjKsIOS3pOJAFIE5Hjocox\nAafirKKMxG3A+565t/8CnYG+wPCorTUMwzAMF4S9FUBEKiHIkdxOI1cB3KmqD0WsRKQzTm/Nu1ry\nVVXdGL25iUdERgAjOnTo8OvZs2dTVFRE06ZNffnh0qHi8SDa50XSD5UfTB5JFsonN2y6wSeb2mmq\na9ujtTlW/Xj6IDCdij4IJq8Pn4dYfRAqz3yQXB8MHjw4LrcCdMFpyFYDvfzklcDuUIchi8gyVT3L\nE79bVe/FWTFpGCnN/ML5vL//fSext2qef0M3LHsYw1vY4IVhJAxVjXsACjnaKzyQiDoSHfr27auq\nqosXL1Z/wqVDxeNBtM+LpB8qP5g8kiyUT3rM6uEL8aAu+8CbnrZqWpXXHSpMWzXN3YtwaXOs+tH4\nIJi8PnweYvVBqDzzQXJ9gLNSP+J3eMhhSRG5XFXf8MSvCtM4VrvPTUQWAlnAOmAsMCtE2fFRtMO1\ngg1Lxj4sWaXXEoZYey112Qfe9NLypSnrg2Dy+vB5SKUhObd2R6tbn3zgdlgyXO8rzy/+3xDhuxBl\nWwK3A88BZTiHJ1cLblrfZAXrubmXeeOp3GuJ9tdrot4L1nOL/nmp1GsJV29NdOuTD3DZcws556aq\nPfziUV1WqqoFeObYRKSdqo6LprxhGIZh1ISoLiuNBVX9caLrMOoGduySYRh1hbBbAaooiqxR1Z6e\neDdVXZ9Qy5KEzbnFbytALHaHoy77IDCdij4IJq8Pn4dUmm9ya3e0uvXJBzWec/M0ercC5+EsDinw\nk+9zM+ZZn4PNubmXufVJTanLPghMp6IPgsnrw+chleabwtVbE9365ANqOufmoQ3O3FkvoKGIPAQs\noepJJSnJihUr9ojIJiAb2O+XFS7tH28N7ImjSYH11lQ/VH4weSRZOJ/E0w912QeB6VT0QTB5ffg8\nxOqDUHnmg+T6oJMrLTctINAAOADcCSwCyoEFwLVuytfnADzrNh0Qd/XrIlY7aqofKj+YPJIsgk/i\n5oe67IPaei8k0weRXnNt+SBaP8Tqg1j+7uaD2vVBuBD24GQReUJEvMdmlavq/ap6IVAETAUGhiuf\nIrwbRTowL5F21FQ/VH4weSRZJB/Fi7rsg8B0KvogmLw+fB5i9UGoPPNB3fFBSCKdLfk7oD9wDnAS\n8DqwGHhEVVvUioX1FBFZrm4mPVMc84P5AMwHYD6A2vVB2Dk3Vf0/b9xz+/YC4AKgmYjkA2+p6l2J\nNbHe8myyDagjmB/MB2A+APMB1KIPotkKUKCqLT3xfTirKH+mqvcl0D7DMAzDiJpoNnFf6hcXVc0H\n8uNsj2EYhmHUGNc9N8MwDMOoL4RdLWkkBhFpJSIFIvKLZNuSLESkRESWeEKdux2iNhCRXiKyQEQ+\nFpGZybanthGRs/3eA1+KyN7IpVILcXhSRL4QkWXH+HfCvSLyuef90CNyifAk/GxJIyh/BD5LthFJ\n5ntVzU22EclCRBoAjwI/V9VoNmWnDKr6LyAXfNdq/TCpBiWHHCBHVQeISBNgDTA7yTbVOiJyJnC2\nqg4Ukc7A88CFNXmm9dxqGRE5BWgFrEi2LUmmvYh8IiLzROTkZBuTBM4BDgIveX6p/ijZBiWZXwIv\nJ9uIJLANKBORTKAZsC/J9iSL0/B8J6rqRuAHIlKjzpc1blEiIleIyKcickBEyoPkp4vIIyKyW0QO\nishbItLaT+U+4N7aszgxxMEPnVV1EM5hAC/UmuFxpIY+6AD0AcYAPwEeFpHmtWh+XIjD+wARaY/z\nfvii1gyPIzX0QQHwLfAN8BXwQC2aHldq6Id8YLCINBCRPkB7oEZ7qa1xi54CYDpwY4j8P+CsLO0P\nnOiRvQwgIgOBvar6baKNrAVi9gOAqu7x/L/IL7++URMf7AO+VNVCde4//Ao4JYG2JooavQ88jAZe\nTYh1tUNNfHAJzg+dU4DuwAMi0jBxpiaUmP3gWX3/KvARMBFneLZmc7C1dc5XqgWcuYLyIPJNwK/8\n0l0BxTns87fAJzib4TcA/wYGJPu1JMEPTYF0j7wH8K9kv44k+CAbWA5k4pzd+m+gVbJfS236wE+2\nCuia7NeQpPfBEGCmR54J/AfISvZrSdZ7wSPvAbxYUztsQUkcEZEWOMeU+ebTVPVbETkA9FLVJ4An\nPLr3ABu0ng7FhCOSH4AdwDMictCTPaH2rUwsLt4L74jIozjH2TUAnlDVlFot6OJ9sElEegKHNDVG\nM6rhwgfvAVeKyD9w3gdTVfVQUoxNIC7fCx/gLHLcA0yqaZ3WuMWXZp7/A1e/FQJV5lNU9Z7aMChJ\nhPWDqr4D9K5dk2qdiO8FVX0NeK02japl3PhgDXBubRpVy0T6LFQAY2vVouTg5r1wSTwrtDm3+OLt\niWQHyFvgXBl0rGB+MB+A+QDMB15q3Q/WuMURVS0ENuOsggNARLri/DL5Kll21TbmB/MBmA/AfOAl\nGX6wxi1KPMtZG+GMjyMijTzBezv5s8BtItJFRLKBh4GF6uzdSBnMD+YDMB+A+cBLnfNDslfW1LeA\nMz6uQUJnT346zskTe3C64n8DWifbbvOD+cB8YD44lvxgBycbhmEYKYcNSxqGYRgphzVuhmEYRsph\njZthGIaRcljjZhiGYaQc1rgZhmEYKYc1boZhGEbKYY2bYRiGkXJY42YYhmGkHNa4GUaKIiLbRKRC\nRI73k2WIyCERuTiZthlGorHGzTBSEBHpABwPfANc7peVAzTGuSjVMFIWa9wMIzU5C9gL/AUY5Sfv\nB3yrqgVJscowaglr3AwjNTkLp3f2N6CfiHQMkBtGSmONm2GkJmcBy1V1H7AYGOmR9wOWJc0qw6gl\nrHEzjNTEvxF7HRglIg2AnljPzTgGsMbNMFIMETkFaMnRRuz/Ab2Ay4AMYEWSTDOMWsMaN8NIPc4C\ntqvq9wCexSOLgCnAelUtSqZxhlEbWONmGKlHsEUjc4GuQeSGkZLYTdyGYRhGymE9N8MwDCPlsMbN\nMAzDSDmscTMMwzBSDmvcDMMwjJTDGjfDMAwj5bDGzTAMw0g5rHEzDMMwUg5r3AzDMIyUwxo3wzAM\nI+X4/0OpbePPZJLqAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f61b7f5af28>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for B in [\"16\", \"32\"]:\n",
    "    if B == \"16\":\n",
    "        plots = plots_b16\n",
    "    elif B == \"32\":\n",
    "        plots = plots_b32\n",
    "            \n",
    "    \n",
    "    # Params\n",
    "    fontsize = 13\n",
    "    linewidth = 3\n",
    "    markersize = 8\n",
    "\n",
    "    plt.figure(figsize=[6, 2])\n",
    "\n",
    "    # Plot\n",
    "    plt.plot(plots['N_est'], plots['item_est_mean'], \"-\", lw=linewidth, ms=markersize, label='Bound ($N_{nnslot}$ in Eq. (7))', color='C0')\n",
    "    plt.errorbar(plots['N'], plots['item_act_mean'], err2logerr2lowerupper(plots['item_act_mean'], plots['item_act_std']),  #plots['item_act_std'],\n",
    "                 fmt='o', lw=linewidth, ms=markersize, color='C2', capsize=5, capthick=3, label='SIFT1B, $B='+str(B)+\"$\", zorder=3)        \n",
    "\n",
    "    # Texts\n",
    "    plt.xlabel('$N$', fontsize=fontsize)\n",
    "    plt.ylabel('#items in the slot\\nfor the first hit', fontsize=fontsize)\n",
    "    plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "    # Legend\n",
    "    # handlelength: if 0, delete line in legend.\n",
    "    plt.legend(fontsize=fontsize, handlelength=3, loc='best')\n",
    "\n",
    "    # Grid\n",
    "    # which='both': show more grids (useful for log scaling)\n",
    "    plt.grid(True, which='both')#, color='darkgray')\n",
    "\n",
    "    # Log\n",
    "    plt.xscale('log')\n",
    "    plt.yscale('log')\n",
    "\n",
    "    # Ranges\n",
    "#    plt.ylim([0.01, 10**4])\n",
    "\n",
    "    # Write\n",
    "    # Adjust white spaces when the text size is big. This is manually adjusted\n",
    "    # http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "    plt.subplots_adjust(left=0.16, bottom=0.24, right=0.99, top=0.96, wspace=None, hspace=None)\n",
    "\n",
    "    if B == \"16\":\n",
    "        plt.savefig(\"n_nhash_b16.pdf\")\n",
    "    elif B == \"32\":\n",
    "        plt.savefig(\"n_nhash_b32.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "yi: 3.0355 erri: 3.784077133199058 logerr: 0.541027664572028 l: 2.16212134723 u: 7.51463220295\n",
      "yi: 1.1405 erri: 0.5579961917432771 logerr: 0.21233699887468852 l: 0.441047396991 u: 0.719154599044\n",
      "yi: 1.0099 erri: 0.11748187094186063 logerr: 0.05048730764310082 l: 0.110835055156 u: 0.124498594728\n",
      "yi: 1.0004 erri: 0.019995999599919986 logerr: 0.008674793908801753 l: 0.0197841939272 u: 0.0201833454878\n",
      "yi: 21012.0132 erri: 61942.711485278276 logerr: 1.2794174707928876 l: 19907.8069674 u: 378826.97128\n",
      "yi: 1299.5504 erri: 3972.7684795190166 logerr: 1.326752329198816 l: 1238.30960808 u: 26277.3503734\n",
      "yi: 116.314 erri: 396.56791171752667 logerr: 1.479705570141226 l: 112.459869452 u: 3393.93206657\n",
      "yi: 14.0909 erri: 46.133326751817926 logerr: 1.4209073806704313 l: 13.5562970485 u: 357.312703822\n",
      "yi: 2.7792 erri: 6.893057910680862 logerr: 1.0764202408014876 l: 2.54612292445 u: 30.3598490538\n",
      "yi: 1.2624 erri: 1.4955086893762937 logerr: 0.5141403447317106 l: 0.875982629281 u: 2.86177732938\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbcAAACmCAYAAABZasFhAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f61b5c83ef0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbcAAACmCAYAAABZasFhAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nuGk0Go0m6vj/K0ZbflNoG+AAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f61b5a50da0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for B in [\"16\", \"32\"]:\n",
    "    if B == \"16\":\n",
    "        plots = plots_b16\n",
    "    elif B == \"32\":\n",
    "        plots = plots_b32\n",
    "            \n",
    "    \n",
    "    # Params\n",
    "    fontsize = 13\n",
    "    linewidth = 3\n",
    "    markersize = 8\n",
    "\n",
    "    plt.figure(figsize=[6, 2])\n",
    "\n",
    "    # Plot\n",
    "    plt.plot(plots['N_est'], plots['step_est_mean'], \"-\", lw=linewidth, ms=markersize, label='Bound ($r$ in Eq. (8))', color='C0')\n",
    "    plt.errorbar(plots['N'], plots['step_act_mean'], err2logerr2lowerupper(plots['step_act_mean'], plots['step_act_std']),  #plots['item_act_std'],\n",
    "                 fmt='o', lw=linewidth, ms=markersize, color='C3', capsize=5, capthick=3, label='SIFT1B, $B='+str(B)+\"$\", zorder=3)        \n",
    "\n",
    "    # Texts\n",
    "    plt.xlabel('$N$', fontsize=fontsize)\n",
    "    plt.ylabel('#candidates to\\nfind the NN', fontsize=fontsize)\n",
    "    plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "    # Legend\n",
    "    # handlelength: if 0, delete line in legend.\n",
    "    plt.legend(fontsize=fontsize, handlelength=3, loc='upper right')\n",
    "\n",
    "    # Grid\n",
    "    # which='both': show more grids (useful for log scaling)\n",
    "    plt.grid(True, which='both')#, color='darkgray')\n",
    "\n",
    "    # Log\n",
    "    plt.xscale('log')\n",
    "    plt.yscale('log')\n",
    "\n",
    "    # Ranges\n",
    "#    plt.ylim([0.01, 10**4])\n",
    "\n",
    "    # Write\n",
    "    # Adjust white spaces when the text size is big. This is manually adjusted\n",
    "    # http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "    plt.subplots_adjust(left=0.16, bottom=0.24, right=0.99, top=0.99, wspace=None, hspace=None)\n",
    "\n",
    "    if B == \"16\":\n",
    "        plt.savefig(\"n_r_b16.pdf\")\n",
    "    elif B == \"32\":\n",
    "        plt.savefig(\"n_r_b32.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> img/convert.py <==
import os
import subprocess

# Please run on img dir
# $ pwd
#   /home/matsui/journal/17-TMM/paper/img
# $ python convert.py

for dir in os.listdir('.'):
    if not os.path.isdir(dir):
        continue

    subprocess.call("jupyter nbconvert --output-dir=" + dir + " --to html " + dir + "/*.ipynb", shell=True)

==> img/dim_distribution/.ipynb_checkpoints/plot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import pickle\n",
    "import yaml\n",
    "from pprint import pprint\n",
    "\n",
    "% matplotlib inline\n",
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/matsui/src/anaconda/anaconda3/lib/python3.5/site-packages/matplotlib/axes/_axes.py:545: UserWarning: No labelled objects found. Use label='...' kwarg on individual plots.\n",
      "  warnings.warn(\"No labelled objects found. \"\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAAEsCAYAAADAc7eJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzsvXl4W+d95/t5zzlYuAAkJUqUtdKW99iSa6tJnaVhlk5b\nJ9PGbhOniz3XMzfO1pt22iy900nbeTpdpkk6Te/TOrbrOE56p0kmS3uz1HGTlFkcJ/G+xZItWSQl\nUbK4gQSI/Zz3/nFwQBDESuIAXH6f59EjAufgfV8cgsAX39/yKq01giAIgiAIWxWj0wsQBEEQBEHo\nJCKGBEEQBEHY0ogYEgRBEARhSyNiSBAEQRCELY2IIUEQBEEQtjQihgRBEARB2NKIGBIEQRAEYUsj\nYkgQBEEQhC2NiCFBEARBELY0VqcX4DeDg4N6eHjYl7EXFxfp6enxZezNhFyn+sg1qo9co8aQ61Qf\nuUaNsRmu06OPPjqttd5R77y2iSGl1NuB9wKHgW6ttVVy7FbgXcAVgA08DHxQa/10yTlHgL8DrgLO\nAn+ktf6HevMODw/zyCOPtPKpFBkdHWVkZMSXsTcTcp3qI9eoPnKNGkOuU33kGjXGZrhOSqnxRs5r\nZ5hsDlfM/E6FYxHgj4C9wB7gMeABpVQ3gFKqD/gX4IvAAK5w+oRS6vo2rFsQBEEQhE1M28SQ1vob\nWut/BF6scOxvtdb/qrVe1FpngD8BdgGXF065CUgCf6m1zmit/xX4MnB7m5YvCIIgCMImRbV713ql\n1AjwzdIwWYVz3gR8HtiltY4rpf4aGNZav6XknP8M3KK1vrbC42+nIJSGhoau++xnP9viZ+GSSCTo\n7e31ZezNhFyn+sg1qo9co8aQ61QfuUaNsRmu0+te97pHtdZH6p237hKolVKXAvcCv6e1jhfujgDz\nZafGgGilMbTWdwF3ARw5ckT7FfPcDPHUdiDXqT5yjeoj16gx5DrVR65RY2yl67SuSuuVUlcC/wZ8\nVGv9iZJDcaCv7PR+YKFdaxMEQRAEYXOybsSQUupaYBT4C631X5YdfhK4puy+awv3C4IgCIIgrJq2\niSGllKmUCgPBwu1w4Z9SSr0K+BbwB1rr/6fCw78M9CilPqCUCiml3gjcSCEUJgiCIAiCsFra6Qzd\nAqSAbwBm4ecUcAD477hhsP+plEqU/HsNgNY6BtwAvBU3V+gu4F1a64fauH5BEARBEDYhbUug1lp/\nCvhUlcOva+DxDwMvb+GSBEEQBEEQ1k/OkCAIwmbh5jsf4uY7xbgWhI2CiCFBEARBELY0IoYEQRAE\nQdjSrLumi4Kw1Ri/5VYGYjHYIs3NBEEQ1hviDAmCIAiCsKURMSQIgiAIwpZGxJAgCIIgCFsaEUOC\nsAUZv+VWxm+5tdPLEARBWBeIGBIEQRAEYUsjYkgQBEEQhC2NlNYLgiBsEm6+8yFisZR0aRCEJhFn\nSBAEQRCELY2IIUEQBEEQtjQihgRBEARB2NKIGBIEQRAEYUsjYkgQBEEQhC2NiCFBEARBELY0IoYE\noQTpzCwIgrD1EDEkCIIgCMKWRsSQIAiCIAhbGhFDgiAIgiBsaUQMCYKwqbn5zoe4+c6HOr0MQRDW\nMSKGBEEQBEHY0ogYEgRBEFaNOG/CZqBtYkgp9Xal1PeUUgtKqXyF47cqpU4opZJKqR8ppa4rO35E\nKfXjwvETSqnfbNfaBUEQBEHYvLTTGZoD/g74nfIDSqlXA3cA7wYGgC8CX1dKRQvH+4B/Kdw/ALwL\n+IRS6vr2LF0QhFYgfZwEQViPtE0Maa2/obX+R+DFCoffAXxJa/2A1joDfARIAzcWjt8EJIG/1Fpn\ntNb/CnwZuL0NSxcEQRAEYROzXnKGDgOPeje01hp4onC/d/zxwv0ej5UcFwRB2HJIvo4gtAar0wso\nEAHmy+6LAdEGjy9DKXU7BddoaGiI0dHRli20lEQi4dvYm4mNdJ0GYjEATrZxvQOxGLZtt/UadeJ5\nrnXe1b6OYrEUQFuvb7vmLJ8nFku1/bXUieu7VjbSe1In2UrXab2IoTjQV3ZfP3Ci5PhwheMLlQbT\nWt8F3AVw5MgRPTIy0qp1LmN0dBS/xt5MbKTrNH7PJwE43Mb1jt/zSWKxWFuvUSee51rnXe3r6I5j\nrnMyMtK+FMN2zVk+zx3HHmr7a6kT13etbKT3pE6yla7TegmTPQlc691QSingpwr3e8evKXvMtSXH\nBUEQBEEQVkU7S+tNpVQYCBZuhwv/FHA3cJNS6g1KqRDwASCEmyRN4f8epdQHlFIhpdQbcZOr72rX\n+gVBEARB2Jy00xm6BUgB3wDMws8p4IDW+vvAe3BFUQz4VeAGrfUCgNY6BtwAvLVw/C7gXVpryRwU\nBEEQBGFNtC1nSGv9KeBTNY5/Gvh0jeMPAy9v+cIEQRAEQdjSrJecIUEQBEEQhI4gYkgQBEEQhC2N\niCFBEARBELY0IoYEQRAEQdjSiBgSBEEQBGFLI2JIEARBEIQtjYghQRB8Y/yWWxm/5dZOL0MQBKEm\nIoYEQRCEZdx850PcfKf0tBW2DiKGBEEQBEHY0ogYEgRBEARhSyNiSBAEQRCELY2IIUEQBEEQtjQi\nhgRhnSEVWIIgCO1FxJAgCCsQQSYIwlZCxJAgCIIgCFsaEUOCIAhCTaTvkLDZETEkCEJNJGQmCMJm\nR8SQIAiCIAhbGhFDgiAIgiBsaUQMCYIgCIKwpRExJAibBMntEQRBWB0ihgRBEARB2NKIGBIEQWgz\nUqouCOsLEUOCsEmRsJkgCEJjiBgSBEEQBGFLs27EkFJql1Lqc0qpKaXUnFLq20qpwyXHb1VKnVBK\nJZVSP1JKXdfJ9QqCIKxnJBQnCI2zbsQQ8HfANuBSYAh4BPiqcnk1cAfwbmAA+CLwdaVUtFOLFQRB\nEARhc7CexNDFwBe01nNa6yxwD7AX2A68A/iS1voBrXUG+AiQBm7s2GoFAG67/zZuu/+2Ti9DEARB\nEFbNehJDHwFuUkrtUEqFgduB72utp4HDwKPeiVprDTxRuF8QBEEQBGHVWJ1eQAkPAv8BOA/YwCng\nFwvHIsB82fkxoGKYTCl1O66YYmhoiNHRUR+WC4lEwrexNwqxWAyg5nXYSNdpoPB8TrZxvQOxGLZt\nF6/RatdQ/rha49Sbo/T4Wq5JM2uqx2pfR7FYCqj9Gm019eZs1ZrKx4nFUsXX0lrmqDRutbE6cX3X\nykZ6T+okW+k6rQsxpJQygG8C3wBuwg2B3Qp8Tyl1FRAH+soe1g+cqDSe1vou4C6AI0eO6JGREV/W\nPTo6il9jbxTuu/8+gJrXYSNdp/F7PgnA4Taud/yeTxKLxYrXqHQNXmn8gc98uqFxvMdVul3r3FrH\n13JNmllTPVb7OrrjmJtEPDJyfdOPXS315iw97iU5f+6dza+vfJ47jj1UfC2t5XlXGrfaWJ24vmtl\nI70n+ca9b3L/v+1rVU/ZStdpvYTJtgEXAh/XWi9orbNa67/HXd/1wJPAtd7JSikF/FThfqGA5O8I\ngiAIQvOsCzFUyAt6HnivUqpHKWUppf4jbnjsKeBu3HyiNyilQsAHgBDw5Y4tWhAEQdha3PumJUdF\n2FSsizBZgbcAHwXGgQBwHHir1vpF4EWl1HtwRdEFwNPADVrrhU4tdivhuU33/sK9HV6JIAiCILSe\ndSOGtNbPAVUlt9b600D9xAlBEARBaDcN5OAI65d1ESYTBEEQBEHoFCKGBECSrwVBEISti4ghQRCE\nLYDsVbZJkaTuliBiSBAEQRA6SbmgEYHTdkQMCYIgCIKwpRExJAiCsEGQUJcg+IOIIUEQBEEQtjQi\nhgRBEARB2NKIGNpgSAm8IAiCILQWEUNCxxBhJwiCUAepLGsLIoaEdYOII0EQBKETiBgSBEEQBGFL\nI2JIEISWMX7LrYzfcmunlyFsUKR1gNApRAwJgiAIgrClETEkCIIgCMKWRsTQBkYSjgVBEARh7YgY\nEgRBEIStgJTpV0XEkCAIgiAIWxoRQ4IgCIIgbGmsTi9go3Lb/bcRi8UYYaTTSxGETYlXon/gM5/u\n8EoEYQty75u4JhaDkQc7vZK2IM7QFkWSrwVBEATBRcSQIAiCIAhbGhFDgiAILSbvaCZmk2TydqeX\n0hDS+XkDIRVhviBiSFiXbPQwXjPbUmitQWufV9Q6ZMuN+iykcpydT/PU6flOL0UQhAaQBGpB6DDZ\nsTGsVKrTy1jXjN9yKwOxGIyMdHopDWE7rrhNpPMdXskmxnNHbvtaZ9chbArWlTOklHqjUuqHSqmE\nUmpaKfV3JcduVUqdUEollVI/Ukpd18m1CpXZ6I5OJ9CpFCqT6fQyhBaSdxwA4hkRQ4KwEVg3Ykgp\nNQJ8AfgosB3YC/x94dirgTuAdwMDwBeBryuloh1ZrCC0EG3bkM+jCx+gwsakNO9GnKG1I3lMQjtp\nWgwppXb4sRDgz4FPaK2/oLXOaK3TWuvHCsfeAXxJa/2A1joDfARIAzf6tBZBaB+2jQLsmZlOr0Ro\nEXlPDGVyHV7J+kYEj7BeaEgMKaW6lFKfUEolgbHCfb+slPqDVixCKdUDvBywlFKPFUJko0qpI4VT\nDgOPeudrrTXwROF+QdjQaNutOMqde6nDK9kcrIcE77wtzpAgbCQaTaD+GLAfeB3wjcJ9jwJ/Bvxp\nC9YxgCvMfg34ReAo8H7cUNilQAQoL8uIARXDZEqp24HbAYaGhhgdHW3BEssmj8WwbduXsevNCzA6\nOrrs5/JjzYxT77HNHKt0biKRaPqxzTyXVjJQmPfkGuctH2fgY38FwNzv/e7yEx2HoUJ47IlvfYvM\nzPSyxzaznhVz1njstslJrMlJvvPVr6J7e2uO1cy49c5d7fMZaOLvrXyOWMxNTvf7tVQ6TzqbBeC5\nE2OMjp6teW4z6ys/t9Jt7zrVO7fZcRt9bDPUmqfeuNcUfs9PrGLeau9J9ag151rWU/7Y0tu1jjU7\nb61xK53bic+4TtGoGPol4CqtdUwp5QBorU8rpfa0aB3xwv/3aq2fAlBK/TnwAeCVheN9ZY/pB05U\nGkxrfRdwF8CRI0f0iA8VKPfdf5+7HUebq1vuu/8+AEZGRpb9XH6smXHqPbaZY5XOHR0dbfqxzTyX\nVjJ+zycBOLzGecvHqTauPT/P84WfL9u5g20jI8vOrbee0i0rGp0T4Pif/Tk5rXn5hRfS9bKX1Vx/\nM+PWO7fmY8u23yhfQ6N/b+Vz3HHMDcOMjFxf97FeyOZz76x/bjml8xj/9g0gT//gLkZGVhrYpeeW\nr6/WGsrPLb/9P5/5PouJBUZGRuqe28y4zTy2GWrNU3fck/2F4yNNz1vtPakuteYsP9ZMtVv5Y0tv\n1zpWb0215qn3uJP9HfmM6xSN5gyZQLL0jkJoK9GKRWit53HDb+XNVnTh35PAtSVzK+CnCvcLwobF\nji/9CeXbGSbLu+EbJx6vc6KwGrycoXgbw2TZvMMzkwvMpDZOzypBWC80KoZ+AHyw7L73At9p4Vr+\nDrhNKXWlUsrCdYUyhbnvBm5SSr1BKRUqHAsBX27h/MIWx0mlyE9N4bSx54+TWBIj+ZfaJ4Z0QQzZ\nIoZ8wSutT7SxtP6xiTlsR5OTokRBaJpGw2S/C3xbKfWbQK9S6nGgFzeHqFV8FDc36NtAGHgc+MWC\na/R9pdR7cEXRBcDTwA1a64UWzi9scXQ2S3ZsjMC+fW2bs9SZyZ1vvxhyFkQM+YFXWt/OPkMPHp8G\nIN8GMbSWcKIgrEcaEkNa63Gl1FXALwPDwDjw/2mtF1u1kEKF2B8W/lU6/mng062aTxDKMQqJxF51\nVzvwwmTasnwPk5Xm5HjP0Y5v/u8Tp+dSpHOVf6f1PtRX86Gfsx0KWohEun2l9d/3xJBEyQShaRre\njkNrnQI+6+NaBKGjKNME04Q2iiGnIEZ0MNjWMBlbyBnK5O225u4spJYEULvCZPOpHE+eiqFwnSG9\ngfa6E4T1QENiqHRbjHK01u9p3XIEobMo0yyGkJqhvBKqUYrOUCiEMzeHnWhJTUJdtlLOkGWoYtiq\nHSwUhJdlqLb1GfrhizM4GrZ1B5hN5phLbr5mjxKaE/yk0QTqSNm/y4D/iNsfSBA2D+12hgoJ1DoY\nBCB/7lxb5l3KGdr8YTLTUNha47RJEM0XnKGQZbCYtdsixB48Pk130GSgx30dvbSQ9n1OQdhMNJoz\ndEv5fUqpXwVGWr0gQegkyrLanDMUB6XQgQAAuTaEyrRtFwXfVnCGTEMBkMjmiYYDvs/nhcmCBTG0\n2IZ5v//CNK+4cFtRBLVTDOVth5wtYTlhY7OWjVq/hNsxWhA2DasNkzVD6XYRTjwBpok2TQDyL533\ndW4Au8QNanefIZ3Ptz2fpSiG2hSyWkgvOUPtmDeTt3lxepFXXTxI0HTnPL+Q8XXOUs7EUjx3bvM7\njMLmZi1i6I24m6UKwubBsoquSTv2uHIScTdx23JN2vxL/ofJnPmlnW3a6Qw5qRSpp54if95/wVeK\nabhvc+1Kol4Kk7kC1+8k6oWUO/6rLxkkUBBg7XSGMnnXGWpXGFIQ/KDRBOrnWN4dugfYDfyeH4sS\nhE7RDmeoFDueQFkWGAZmf39bwmR2YU8iLKutOUPJRx4B20Zn2udaAJjKdYbibSpz98RJ0PJEmL/z\nzqdyDPaGuGwogqEUpoKX4u0TQ16ILJ7O09ftfxhSEPyg0dL6j5bdjgOPa61faPF6BKGjKNMEx2mb\nIHLicTdpG7CGhtoTJis4Q0Yo1FZnaPHBHwDt7eMEblUXtM8ZWkjnUEDA9H9erTXzqRxvPnQBqiD6\nTANeamOYLGe7XR7nUzkRQ8KGpdEE6nv8XoggrAsK4ap2iQTbC5MB1q4hci+dw+xZuYt8S+csOEMq\nFMKem0M7DspYS8S8MRZ/4Ioh2ui8wVLO0EKbnKH5VA7TUEu5Sj6GyVI5m7yjedXFg8X7LAXn4xnC\nlv+/U1gSQ7FUlv10Swm8sCGpKoaUUi9vZACt9Y9btxxB6CyeMGlXYrGXQA0Q2DlE+plnMS/yWQwV\nnCEVCoHWOIkEp9/7W0DzfZKgsR5L+akpMs8/D7TfGWqHKCllIZXDMlVbEre9/KRXX1Iihgw4v5Bm\n/7Zu3+b1WMzki92251Obr7dRXZrZmV5Y19Ryhn7YwOM17o72wibitvtvA+DeX7h3Vcc3NAVhYrep\nM7MTj2NEIoDrDNkzM+jh4apOzWqbO5biOUNGKOTebsNzXfyh+3aigsG25mTBkhhqX5gs31JnqJbT\nspixCVoGF/R1Fe+zDNcZ2jfQVQyd+cV0YikctyXF0GZiiwu7Wj5qoIF/Qb8XKAjtRBXCZE4b9uzS\n+TxOMll0owJDQ+79OX8/VOzYvCv62vhcFx/8AWZfnyv82uwMFTRJ2xKo51M5LMMoSdzOc/OdDxVF\nTSvJ5J1iCb+HpdyO2/k61V2tWJOIIWGzUFUMaa3tRv61c7GC4DeeMLHn/RcIjrf1RkkCNYDOZn2d\n147FUJa19Fx9DglqrVn8wQ/ovv56t6llm50hpRSWodrmDMULOUNKKXqCpq/huUzeXimGCjezbdi+\nfiq+9FqNbcItQDYc975pyeERmqLhjVqVUq8D3gDsAIreq9b6dh/WJWxCNkR4rSgQ/BdD3j5kqt1i\naH5+mRjyOz9Kp9Pkz5+n55XXk37qqWK1nufCtQOzjWJoIZ0rVrBFwgHfcoayhf4+VcWQ7dDjy8xL\nTJU4QwviDAkbmIbKDZRSvwV8HXgZ8B9wBdFvgO9/a8IauO3+24oCRGiMYpisDXk0RRHS9jBZzA2R\neZVzPj9Xr+N1zytf1fZqPY92iSGv1N3LF+oNW745Q+fm3V5CQWt52qYnhnJtcIam45nCnErCZMKG\nptHay/cBb9Ja3wikCv+/HUj6tjJB6ASFxOW2OEMFQeAJMCMaRYXDHXCG/H2u9vw8gQP7Ce7d0zI3\nqtnu4K4Y8v/D2tFuE0LPGeoNWcR9EkOnY+7b78qcIff/bBv2C5tOZLAMRcA0JEwmbGgaFUMXaK2/\nXXbfV4G3tHg9gtBRlFJt68zslIXJlFIEhobakzNkmm2pnNOOgxOP03N9oRLKc4bakJNVSrucIW+H\nerMYJrN8E2GTMdcZKhdDSikGe4PF/j9+MhXPEDANTHGGhA1Oo2JoSim1s/DzKaXUTwMX0kTOkSBs\nFJRptqXcvDxMBm7ekJ9hMu04OAl3CxClFEZPj6/OkLO4CI5DzytfCdA2N6ocUyniGf8/rPOOK0BK\nnSG/cobOzKWApW0/StkRCZNtgxiaTmQImArLFDHUFJLovO5oVAx9Hvi5ws+fBP4NeAz4rB+LEoRO\nokyzTWGy5c4QFMSQn86QV9ZeEprzU/gV84V+5meAkmq9Nu6JBrStmmzJGXLfWntD/uUMnYklCZgK\no0IvoaFoqD05Q4ksAdNoOGfIrxYDgrBWajo7Sqm/AT6htf597z6t9V8rpR4DorhJ1YKwubAsnIW4\n79VOTmKlMxTY5TpDWvuT7+GVtXvPzYxEfBV+TiKB6u7GjEbdO4pJ2wstaSDZKKahSCzm0Vr72ojQ\n6+1jmSUJ1H45Q7FURVcIYKhNztBUPENfVwDQ4gwJG5p6ztDVwFNKqQeVUrcopUIAWuvvaq2/qrX2\n/69NECrgZ6WcGyZrTwK1CoWWdZu2dg6B1r7t31UuhoxoxN0SxCd0JoMRDhdvF8NkbXaGTEORdzTp\nnL9vWZ4zVCytD1kksnlfxO2ZuRQhq/IGAEPREDlb+yaqwX2uqZxNwFSYhkEikyffBgEmCH5QUwxp\nrV8HXAH8AHfn+kml1MeVUle0Y3GC0BFMsz0J1PFEcSsOD2vITc3zK1Smy8JkZiTqmzOkczl0JuPu\ngeZhGKBU27Y78VjakmP17kUjIZ78igTqAFpDnWbQTeM4mslYekXytMfOqCtAcz5WlHkJ2l6YDNyt\nSNYFkpMjNEndnCGt9Qta6w8Ae4H34PYaekYp9T2l1G/6vUBBaDfKstrSB8eOL2D2Lt+UNbBrFwCO\nX0nUnjNUcGjMaMS3nkq5yUlgaQ80KFTrmSb2wrwvc1bDLPmw9jNvxbaXi6HecCEs2GI1NJ3IkLWd\n6mGyghjyM1S2JIZUMSwYS/pbCSkIftFoAjVa65zW+nNa6zcC1wG7gft8W5kgdAhlmuh0Gu3U/iBp\nttdNOZWdIX+7UK8Ik/VGfBN+2YlT7lwlYTJwr287mlqWYrXAGWqEvKPpDprFpObekD9i6EzMrSSr\n6gxFXAHqZ3m95zp5pfUg+5MJG5eGxRCAUuqnlVJ3A98tPPbDvqxKEDqJlzjt84aiTjyOGVnuDFk7\ndrgJ3D4JFJ3PuwnbBWfIzRmK+5Jbkp0Yd+coDZNRcN46kDMEa99Bvh624xANB4q3/XKG6omhojO0\nyoqycwtpnpmcZ3axuiivFCYTMbTOkHBhw9QVQ0qpqFLqvUqpJ4DvA9uBtwEXaa3/rNULUkoZSqkf\nKKW0Umpvyf23KqVOKKWSSqkfKaWua/Xc6wG/EoNla47G8UJIfm8oaicSGL3LnSFlGJh9fdjz8/7M\nn89j9vUVK6rMSBQcx/3XYnITE26OUCCw/ECbWhcsm7LoDPn7O807mmjXUhVixHOGWiw2l3oMVU6g\nHuwNAqt3huZTORYzNrd96mEWqwjInO2gVCFMVigCEDEk1GWdCrSaYkgpdR8wCXwA+AIwrLW+SWt9\nv/avTOE/U7bNh1Lq1cAdwLuBAeCLwNeVUlGf1iC0iNvuv42Pn/t4p5fRFEUx1AZnyIhGVtxv9veD\nbZN6/PGWz6kLYqg4V2F+P4RXdnzCrZYrK2VXloXTgQ7U4H+YzHZ0odTcxXOG8j44Q5GwVXRkyrFM\ng4CpyOZXN28m5+YjPX06xrv/38dwKrzd52zNtu4gSi3lDIkYEjYq9ZyhPuCtwIVa6/+utT7r52KU\nUpfiJmm/v+zQO4Avaa0f0FpngI8AaeBGP9cjbFG8vj8+iyE7kcDsrSCG+vpAKeKjoy2fU9u2K7YK\nGJHC94my55p76SXyMzNr6oadnZhYVlbv4Ta17FQ1WRucodIwmV85Q3Mp9vR31TwnYBqrcoYcR5PO\n22zrDvJnN17Nd5+f4sWpxRWh1JztMNjrhkCLOUObbX+yVroY69QR6Sjr6JrU7CqntW7b3mNKKQO3\nu/X7gVjZ4cPAp0rWpQthu8NVxroduB1gaGiIUR8+VGKxGLZtt3zsWMx96t64nqvy27t+e8Xx8nNr\n3e7kud51Wsu49a5TqxiIxSCbJQgsLizgaM3JKnMMFNZwcnR02c/lxyqeqzXBZJKJmWmCZa+lgXgc\nKxzm/Ne+jlNIsG543DrnWpkMqXweVdgX7czJFxkA4vPz6GyWk6OjqHicnRMTADz7mp9FmyZONNrc\nGr79bXZOTOBEIqRisWXnmvk8xsICqbk5UKrhcZddo7Jzq/1eAGKxVPGD/Omjx4nFXOHnvs5SxZ+9\nc6vdLj9WTiyWIpd3SC7MEEu58z35yI8ASCwmCdqphsZtZA1ncprBLoNYTK8417tOStuksnbTz202\n7bjtAPIZdiVf5FcuCfDFF7IYTm7ZY1MZB7PLpnC5CZnwzAsvEpt3ql6ntVzv8tvXFCZ+osI8tY4B\nJBKJht47ysepdXsznuvHZ1ytNXSS9bS32G8D57TWX1ZKDZcdiwDltbgx3C7YK9Ba3wXcBXDkyBE9\nMjLS0oUC3Hf/fcRiMVo99n33uwV63ri1bm+Uc73rtJZx612n1eLlUd37C/cCMH7PJ9HZLKnxcbpC\nIQL9/RyuMsf4PZ8E4PDIyLKfy49VOlfn86SAg1dfTfzcS8teS+P3fJJcJkNuYoLwjh0Y4XDD49Zb\nQ2p8nIGDB8mdOQPApa9+DWN//XF6urqwCs81+fjjjAPWrl30HDzI4oMPQizGqw8dwtq2raE1XHn5\n5RzP5+nq6yuOW3xuqRS5uTn6olGUaTb83MqvUem51X4vAHccc8voe1MLbN+1l37HfSsZGbm+eGxk\n5Ppl51a6XX6snDuOPYQzP8elB/Zy9JzrfP38618B3/oXgqEw/f1dDY3byBomJxd4w9V7ivOUnutd\np54Hv8nJ/dqhAAAgAElEQVTsYrZ4zRp9bj98cQZGf8hApJeRkZ/lta/V3P9H3yDtqGVjjcVjXLpv\nF2fn3Q1jtzlJItsH6VfJqtdpLdd7xfU/2V+4PbLyl1HrGK6gaui9o3ycWrc34bl+fMbVXEMHaaqa\nzC+UUhcDvwf8VpVT4rghu1L6gfYmHghbgzZUk3n5SOUJ1B5eXo/tfe1u1bxVcoZKO15nx90qMGtw\nkP33/D3Biy8G2yb9zDMNz5MtOEuqrJIM2peTVY6fO8gDaK1X5AxZpkF30GxpmCzvOMQzefYM1AuT\nuV23mw2VTcy4YiYccD8elFJEwgES2TyZ/NLvrDRMBtDXFZCcIWHDsi7EEPBqYAduM8dp3E1gwd0K\n5D3Ak8C13snKzcj8qcL9whan5ZVySqECAX+ryTwxVFZa72GEwwQvPog937rmhLpQNWYOlOYMFRKo\nS4RJrkzImIVzMsdPNDxXdry6GGpX64JyXDHk3+/UqxiLdi2vnusNWS2tJvPK5ff0d9c8L2i6b+/T\niUxT44/NLKJYXrYfCVtoDc+ccb9/2o7G0TAYETEkbA7Wixj6PHAQuKbw74bC/f8O+DRwN3CTUuoN\nhf3RPgCEgC93YK1CB2hnawClFEZfn7/OUEFomZHKzhBAZGTE7QHUKlHmzVnqDHkdsEuea3ZsfNme\nacqywLLInDje8FTZiXFUMIgKBlcca1frgnIi4QDxjH8f1l736dIEanArylrpDGU8MVTPGSqIGc/p\naZTx2SRBy1hWBRgpVMU9MjYLLJXs7yh3hjZbAnU5+TTYm/w5blHWhRjSWie11qe9f8C5wqFzWuuE\n1vr7uFVmd+PmCv0qcIPWet2EyTZzH5+8k8d2KguDvJNnLj3X5hX5jxmJ+PphXS9MBtA7MgJaN9yg\n0F5YIPnII5z+7d8h8eCDK6p/vDlLq8lUIIDq7l72XLPj4yscHaOri2wTzlBuYoLAvn2Vd4hvU7Ve\nOX47Q175fLkzFAmtFENr6UxSFEN1qskiIQtDwRcePd3U+BMzScKB5f2LAqZByDJ4ZNz9W/fE0Lpx\nhtpVlfTSszB30t85krMw8wLkUv7OIyxjPSVQF9FajwGq7L5P47pEQps5ETuBZVR+qZxPnmdycZLJ\nxCS7e3e3eWX+YUQj5Gdm/JvAEyZVwmQAXddc4zYobDBvyI7HQWuSP/oR8W98AxUKEdhb7Fu65Eb1\nLU+/MyORolDSWrsl8V3LP2iNri4yJ040/CGeHZ8guH8/TqFqrRRvK5B2O0O9IYuJmSRdgcqNCteK\nXRRDy/9Wyp0hrTVPn1mgN2zhrMIxyubdHkDbe1a6bqVYpsFgb4h/fnKS3//FyxsaW2vN2MxixWsU\nCVs8Nj6H1rq4FYfX3BGgv3uTh8kc23WGDH9eP0VG/xwSL0He533eHLs9gssTqbd9zf+51sC6cIaE\n9YvWmsX8Iou5xYrH07ZbSfLk1PpJ32qFS2dGou1JoK4RJlOWtdSNuoG16FQKFQ5z8Xe/w+6PfRQM\ng+zYGE7GzRkpiqESZwgKSdSF8e25OZx4fIUzpLq6cBIJ8ufP11+H1mRPnSK4f3/l5+VDAnUj+8RF\nwgFfd1UvOkPlYbIyZ+jcQppUzmYqnuGPv/Js0y5RJu+wp78Lo0rDxVJ2RcNk8w7/60cTDY0dS+aI\np/PF5OlSIiGLmcUsJ6cXl8JkZc5QKmdXbNDYcVrhHCXOA9oVRH4xdQwevgfMEKTn4Pg3/ZsrNg7n\nnoTMyi8sK1hH/YD8QsTQOqAVH95aa8YWxji72Nq+mDPpGRztkHWyZOyViZjpwhvDE+efaOm8ncaM\nRtuSQF2+a/2KdfT1QT5P5kT9EJWTSmGEwxjBIH1vehPBffvAtkmMfsc9oYozZESiRWHiVZKVN0v0\nbmeON5A3lMuhUykCByqLoWICdZudoajP1WSe4OlbkUAdWCaGnju7UFzPpx8a59RcqilBlMnbdUNk\nHl1Bk5+9dAef+eF4QyJlfLZQSVZhm4/egsh7ZGyuKIa2dS85Q97zztvrUAy1goVJ938n74ay/OCB\n/wrBXth1CKwwfOO/gh/i0s7D4hSgYfr51o+/ARExtEn47unvMp2abnn+zsn5pfj4xMLyb5da66JA\nWk/OUCswohFfS7+1baPC4YoJxsvW0e1WDGVffLH2eLkcOpNBlYS3jGgUAgEWvvoV95xqzlAkUhQm\nnhiqlDMEkG1ElBWcqOC+Ks6QUhjd3R0prc/knZY5Fzff+RA33/lQ8XbVnKHw8mqy5866vYEu2dnL\nb7xiP2fn00zON+42ZAvOUKPc9qphzsczNTdd9RifcR3gUAVnqCtg0N8d4JHxWXK2xjIUlrl0nve8\ny/Ojyq/ThmWhJPfKj7yh1By88AD87PvBCkH/MEw954bMWs3Y98ApfDEQMQSIGNpQaK2JpWMrkpmz\ndpa/fPgvASq6N2thbGGs4s/guka2tjGVybHZY6TymyfhzwuT+bUFn7btqmX1pSjPkakjQrITE6D1\nMkdHKYW1bRuJ0e8sbfyqFKp7eUm2UZIzlB0fB8NYWRJvWZj9/Q2V1+u0+8EerOYMAUZfXwfEUOUP\n61ZhFza79TZnXZrXDZN5r6WfnF0gZBlYpsGf/PJVDPYGOT2X4pkz9dsoOI6br1OvkqyU116yg4sG\nezg3n677eh6fqe4MKaW4bv8Aj4y7zlDAXP7x0V9wifI+bPq7LvCcIYDZFoshrV2BNXAhvOKd7n3d\n22H/9W44y2mxi/rMF0CZgIKpo60de4OG1EQMbSBOzp/k+PxxXoi9QDK3VC77D8/9AxPxCaLBKLa2\nmc+0rjfN2PwYqpDLPjY/tuzY+ILrImwPbyev8zw7/eyq57Edm6nkFDlnfSRgGtGI+wZV8sbeSF5K\nw+TzFfclK0cVhEk9R8YTKeWJz+b27ehcjoUHHnDFh2WtqPAyS1yw3PgEgd27i2X1xXUoRfDig42F\n6zIZsCwCu6sn1Je6Ue3CKw/3SwzlHY1pqBW5PN7+ZN60z51doDvoig3DUOwdcMXpo+P1Xd2s3Vgl\nWSmGobjtVcMsZm0SVXag9xifSbIrGq6aj3Td8AAvTi2SzNoEzOXnFMNkPl3fjjN/mmJdz2wFpzaX\nWr2LkzgHuST8uz9xXSEApeDn/9R1cOabqwisiXbgJ19xxVagy81TEkQMbSQm4m6YKpFL8L5vv8/N\n5bGz3PnknYzsG2FH1w4ATsVPNTVu1s4yEZ+o6CqNLYwRtsIEjMAKZ8gTR9u7tgNrC5Xd/fTdjMfH\nOR1v4R/9GjCjbl6NX+6F6wzVF0PgukOZE7XDZF4PIFWe69PdTXB4mIWvfBXy+WLy8rJzIlHI593E\n5/FxggcOVJwjdPBiMseP13UXdDpNYM/uYtVYJcxotO3OkF+bpnrYjq64i3xviQhLZvOcnF4siiGA\noKkImIqnTtf/EpPOudesGWcI4KZr92IainMLtZ3j8ZlF9m+v3szxyIFtgJvEXe4MbZicoXvfxDWP\n/0Hzj1s44woVM1hZDC2ccUviE1OrGHsSQlG4/M3L799zHXTvgPjk6satRGoOMvPQswMC3a13hjYo\nIoY6wGoTps8k3P2k9vbu5cfnfsyJ2AlOJ06Tc3J88MgHCZnuN4pmxdD9Y/dzPnmemdTKUvLxhXHC\nZpiwGV4hhsYXxlEouq1uhqPDPDG1uiTqJ84/wSee/ASmMplJz6zITeoExW0q/PrAtu26ydMeRlcX\n2ZMna4qH7IkX3SaHZWJHKUX037+Z5MMP4ySTFQVK8bk6DtmJiarhrdDBgzjz83UdHSeTIbi/sqAq\nPie/E9Qr4IXJ/HIu8rYu7t5eSqkIO3YujtbQHVz6PSil6AlaPH2mfguFxaz7GrhiV8VtGavSE7LY\n3hNkLpklX2N7jvHZJMM1xNChvX1FR2hFmKxKztCmYWHSrfKyuiqHybKFqqzx7zc3bj4D+RSE+1w3\nqJz+fa6b88g9K4/NnoQzj0Am3vh8i1PQPQjhftcZmhuTnkaIGNpQnI6fxsBgqHuID1//Yeaz88ym\nZ7n1ylvZF91HyFqdGPrc0c8BkMwv71Sbs3Ocjp8mbIUJW2HG5seWuQJjC2OEzBBKKQ7tOMRTU081\nnWNjOza//73fZ1fPLq7YdgUKxd1P393UGH5gRNwPG78+sJtxhoxwGJ3Nkjtd3TXLnDixLHm6lL43\nvxm0dhOsK4ih4pYc6TROPF7dGbr4IOBWrVVDF+apVlbvYUb9bV1QCb/DZNWcoeK8WheTp0udIXDF\nyvHzCRbrhLEWM3lClkFfd6DmeZXwttR44XzlUmrb0UzFMxzY3lN1jHDA5Oo9rmtaHiaLbvow2Rmw\nghAIr3SG7Lwb5gI4+b3mxp0bc/+3qrh9gW7oGoAf371StPzbn7ql/ukGUyOcPKRm4WVvcYVXoNsV\nWjONd5ffrIgY2kBMJiYJmkGUUrz10reyP7KfSCDCOw69AwBTmQSMQFNi6CczP+Gp6acwlLGil9Cp\nxClsbRedoYXsArHM0rdXL4QGcHjHYWbTs00ncI/Hxzm3eI6/eM1fELbC7OjewVdOfKXlieDN0g5n\nqJEEaqAocqqFyrTWZF98cUW+kEfwwAHChw+5Nyo6Q67wc5Lum3mgihgKHrzYPa+GGCKfB9uumTwN\n/lfrVSLqcwK1lzNUTm9oad7nzi7QG7KW7fsF0BMycTQ8O1m72/hixi46Tc3SU3jc01XCcd4mrPu3\n1d7z7MiwGyord4ZMQxEJWatOoE7nbM7Op9ens+TYED+75Awtnl/uxsyecEUFCsaadIY8IRKoEfqM\n7oHkNDz1+aX7zj0NT3/B/blKH7gVJGfddV791sKchd+15A2JGFotXu+ddnImcaYYCgPY2b2Ty7Zd\nRk9g6ZtcyAw1JYY+f+zzdFld7OreRc7JcT651FTPywkKWaGi6+SFyrTWnIqfImy6YuiandcAVG3O\nWImZ1Ayz6Vneeeidxcfv6t6FqcyW90tqFk8g+OkMNZJADSU9fqrsDaYzGXQ2u6I3UCl9b/73ADWd\nIWfR/d1VC3FZO3dg9PYWq8Uq4ZXVB/btq3oOFHKyfKzWq4T/CdRO5ZyhkjDZc2cXuHxXZEUSe08h\nbPbU6eqhsvPxNFnbKYqaZglbBqaheLLKHOmcK2KGazhDAD9dEENBa+XHR193YNXX947RE0zMJjkf\n7+wXoYokXgJtuzlDhS+Ay0Jl5552/+8ZhOljEG8ikXr6Bff/WmIo1Of2Hnrob5f6Dn3rTyAcdfsS\n5Rrcf25xyhV0e1++NKcyJW8IEUOrZjIxyURugnyrSx6roLVeIYYq0YwYyjt5vn7y69xw4Q1Eg+6H\n/zPTzxSPe9VinjMESwIpY2fIO/miM3Sw7yA9gR4SuQa6mRY4lzxHt9VddLYAgmaQmy65iZnUTEfd\nIcMTQz64F97u8Q07Q5aFtXMn2SrOkFMQJ9XCZADRG36xcsk8S8LPXlwEwyC4d0/ldSjl5g3VcIY8\ndyl04YVVz3Hn9Nl5q0Cvj2JIa41dxRkqFWFHz8W54oKV+T5By+CCvjBP1yivf+qUe6w3tLrtINzc\nJLPqHEVnqEbOEMAbLt/JJTt7iYZXirK+rsCqEqjPzae587tupeL5eP0WAG1n3s3XxAy5YTJYHio7\n9xSgoPcC93YzeUMzx8EIQJUtjwA3pHX9b7lCKz3nhsVe+Aa86nfcxOtcynWvapGchXTMFWxetagy\nYNtFIoYQMbRqPBEwmZisc2ZrWMgukMglCJq1m/SFzBDnk+eLnaFrMZOeIZVP8bbL3kZ3wS4tFUNj\nC2NsC2/DMixCZoiAEeDkgvttyNuGwxNnpmFyaPBQw2IoY2dI5VNEQ9EV+579p6v/EwDnFs9Vemhb\nqLSbe8sohBHMSONJsKEaZe26IE5qOUPW9u10XX011uDgimNG4bnqVMotq6/RCDJ4cR0xND+PCgar\nhtqKc9Zx3rRtkzlxgtyZMzjZ1jiwAdMgHDCWNUBsFXPJHI6GYIX+PJ4YSmbzJDJ5rtxd+fd+9Z6+\nqiEsWHKNSpOvm6UnZPHc2YWi8CklnXPo7w6s6KBdjmEotvUEK27C29cVWFXO0EcfOIbjwO7+MOmc\nU7/NQHLWDRu1awf5hYIYsoJLztBcmTMU7IZQxBUnzeQNzRyv7Qp5XHUTRHa7a4mNQ+8QvOJdS3k/\nXu5RNc4+CWgIDyy/f8dlK8NkC2fh9MOY+SqO0wbtJVQLEUOrpOiUlFVY+YVXSdaIMwTULVHXWjOV\nnOLQ4CGu3H4lhjLosrqWi6H5MYajw4D7rXJ/ZD/j865blMm7ro0nCgEO7zxMKp+qusN9Kcfn3JBP\nt7XyW+iunl1s79rOdGqaRLZxp6mVqGAQDMOXMJk3ZqMJ1ADBiw6SrbJRqpNKYQ0N1SxlB/c5lfcP\ngiVnCK2rJk97hA5e7Jbh51Z+CDmZDPbCAmZ/f+Xd6ivNWUVsLj74IPbsLLnJSU7edBN2hQ1fq+Ek\nk2ROniR7aqVDGgmv7sO6HqfnCo5YhdCRF9by9kWr5AwBHN7Xz4vTi1WrvZ48PU9XwKzoPjVKT8gi\nZ7tVbeWkc3bN5OlGcMVQczlDi5k8X3zsNLe9apjdfV0YCv7Xj+tUlM4cd92MZqqo1sJCiTNkWG5Z\nuucMaQ1nn4JAr+vg7L/e7fDcKI2KITPgNmRMz0NmAV77QVeABb28nzrujtdpunyuHZfDjJfzVODZ\nL4Gdwco3nvaw0RExtEo8EVC6XUUprdhvrJSGxVCDFWXxXJy0neZtl72teF9PoIdnZ5Y2jhxbGOPC\nvqVwx4HogaL4S9tposEollr6AL5mR+N5Q8/NPufOaVV+8+0L9qHRvDhfu7+OnyjT9CfJt4Ed68sJ\nHbwIJ5lEV3BJdDpN6ODBVS+nVJTVFUNeRVmFvKHkj38MjrNiu49K1MvJmvvc58GyCF58Mc5iksxz\nz2FOTbkhxjo4i4vY09PLGmZ6RMp2kG8Vp2Zdt6ySGAqYBoaCZNbGUHDZUGUR7FVpeeXzpWiteep0\nbNUhMo/eQhVbpZ5GmbzDgTrJ0/XobzJnSGvNxGyS/q4A73ndxZiGYrA3xNeeOluzBQDb3WR+qjkX\nrWZh0nWEPBd720VLOUN2znWpgoX3sgtf4wqcfANh/lTMzeOpVklWznX/hxvassLwU4UGsF4S9Pnn\naj926pibH1QeXdhxuZsPVVqp9uw/AWA4DaYqbAKnSMTQKrEMCwOjmFfjN2firhhqJEwG9cXQVHIK\nU5n8/PDPF+/rsXpYyC4U84Fm07MciC59OA73DTMRn0BrTdpOM9w3vMwBuHrH1QANhcqem3kOU5lV\nn09X4c2hk2IIy/IlTFbcsb7BBGqAYEHslCcva61xUqni8dVgFFwwqL2FBlAUXZVCZYl/GwXDaMjx\nKrYuqHB9cy+9RGJ0FGtwEGtggIu+8hXMwUHMWIzkI4/UHdvJZEApAntW5j5FwqtP8K3FKc8ZqrCn\nF1B0c4YHe+gKVhY0RTFUobw+k3eYS+ZWnTztEbQMBroDKxK1Ha3J5J2aPYYaIVrIGWo05yeWyrGQ\nzvM7b7y0GJ7bGQmRyTtMl+2llsraxQ1i6d7mCpN29ceZP+1WdHnvd9suWnKGvPc7TwwNv9r9v5Gd\nAGYKoe9GnCGArn7YeSXsuMIN2YF7HcxQY85QoHtlL6Mdl7n/e9dy/jSc/jEAZpuLhDqJiKE1EFTB\ntobJIsHIivyacixlEQlEaoohrTXxbJz+UP+yMJdXlbaYWyzmBHlhMu/nvJMnY2dI59PLjgFEg1HC\nZrghZ+jo7FG6rK6q4ZSQGUKhWiKGVuvSKdNcdZjMSaer5tYUxVBTzlBlEaKzWXCcNTlDQLFZY71c\nH+uCC9zwYfk6tCYxOooZjVYMxZVj9lUPk8W++EWwbawdbkd1s7eHYKE6LfXYY3XH1uk0KhSqGDaM\nhPxyhpKYhsKq8tzNwuu8WogMYKAnyL5tXRWdIU8grbas3kMpxaG9/SucoWzeFRn7WxAm0yxtPVKP\nU7MpwgGDX3/FkgjvCVlcvaePqXimKKoeePYcz0zOMzZT4gQFutsnhhYmoa9EXG+7yA2dOTZkC+93\nnhjadchtoNhI759GyurLCfcvzeUR6IbzjYihCvMMXgKopYq0n/yz+38oiiFiSGiEgAqs2K+rEq0I\nmZ1JnGFPb+Uqn1KUUuyN7K0phqZT0+R1vpg07RG2woTMEMl8spiAPdw3XDzuhcyS+SQ5J7fMNfLo\nCfSsaN5YTt7J8/zc8yvmL38eITPEyVhrN0Rs6nexyjCZHY+TPnqU9E9+Qvr5lTtCe+6O2UTOkLlt\nG2Z//0pnqHDbC1+tmoIYqtc5WhkGRji8UpSl0+QmJxsKkcHScy8Xm1prYv/7C/S88vrlm85aFk4w\nSPLR+mLIKYihSvgWJptLVQyReXjO0JU1xBDAob39FZ2hxaxN0DKqukrNcGhvHy+cTyy7DgspNwfs\n0qHGBXol+rtct6KRa3x+IU0qZ7MzElrRs+jtL99HMmuTyNj81QPHuP0zj9IVMNm/reTD3Aq3UQyd\ncZ0hj4FC+kA+44qhgeGlEJphwoFXNSiGXnBDV1b14oeGCHa7YqeaI5eKue0BKr3nBrrc9Xti6Nl/\ngl1XQ9c2DJ2HdO3eV5sFEUNrIKACTKWmmuqts1oaFUMA+yL7aoqho7PuN4jy5GVDGVy+7fKiM2Qq\nk72RvcXjnvjxNoItd4bADW/lnBzTqemq84/Nj5G201XzhUrH6mjO0CrDZOf/6q8glwPD4PR7fws7\nthSSSHz/QXJnzmBEIgT27q0xStlalCJYoazdu72WMBksOUPVyupLMaJRnHic5GOPF+/znqPR19fY\nfN2uXV8uNp35efJnz9L/tptXPEaHw6Qef7ymQPU6YFerrIuEV98UsBanZ5MNiaErLqgtgA/t6SOT\nd5bCQQUSmTxXXhDFqJOY3ghX7+kr7pMGrnCZnE/TE1zqLr1aljZrrX+NHx5zK8YioZXVa790eDeG\ngmPn4vzNt49z85F9XHlBlFBptV6g293EtNHuy41Snv+itdtwMVrmDIG7jUZ20RUPpQy/2u0MXS9v\naOY4DBxw84DWQqAb7Iw7ZyWqJU977LjcFUP5jBsiu/ItJS0E6m/OvBkQMbQGgsr9FuR3qExrzWRi\nsikxNJmYrBq3PzbnllF2VUjau2rwKpI51xnaG9lLwFh6oxoID9AX6iuKoUrOkOf2eIKrEl7ydC1n\nCFyn6nTidMf6Da0mTJZ8/HFin/0c1tAQoUsuIX/uHGd+93fdPjSJBKff9z5UOEzo4osbCieVEjp4\ncEXispNKgWVhDQxUeVSDWJYbWqpRVu/hld+f/fCHi2XvdixG6Mor3PyjBlBKuW5U2fXNT01hDg4S\necPrVzxGd3XhJBJkjlffOiB//jw4zooNaz3q5QzF0zleWkgXN0RtBMfRnI6lCAequzZLYqi2M3T1\n3pV5Q1prFjN5Du9dm1DxOLyvvzCH+xz/5ZmzZPIOu/urh60bpZnNWh8em8VQ0F0hKTwSDjDYG8LR\nmj+98Sr+4leuxiivovM+2P3eSsLOupVW0d1L920rOEPZRVcQ7Tq0/DHDr3H/ryfUZo4vJYOvBe+9\ntNoXc690vtp77o7LXJdtsbAZ7MtuXErqnhExJNQhoNw//EZCZWsh7+RJ22l29+6ufzKuGMrrfNUO\n2UdnjxI0gxXzj162/WU4OCxkFyo6P8PRYfLafaPeH12ZbOu5TbXE0NHZo4TMULE9QTXCZhhHO21L\nUl+Babpdkht0ErTjcO4P/whraIjAnj2Yvb3s+uM/ZvEHD5F98UUyL7yAtX074csuq1sGX4nQwYtW\nlLXrdLrqNhzNENi9u24lmYcyTYIHDpA9cYKZu+5G5/M4iQSRkZGm5iyv1nOyWexYjP4bb0QFVroF\nTuF5Jh99tOqY2TH3tWLUCJM5mopfFI6fj3P0XJyxmSRv+Nh3+MKjpxtKBJ5KZMjmnZrOkGUYWIZi\nV7T2a/6qChVlqZyDo90QWisYiobZGQmxmM2jteaO0ROEA25i9Vrpa2J/sofHZukNWVXdrgPbu7lm\nXz+/8YoDlUWaJ4am1yiG6lVCeV/G+kqc3O5tbu5OsrC5dbkzNHSVGzarJYa0doVGK8VQtkqKwvSx\nwlYiVV5/Oy4HNMQnYehq2H4QrDAaRAwJ9QmoAArluzPkOSN7exsLq3giJVPFoj02e6xifx+Aqwfd\nP2pHO1XFEEDQCFZ0lizDImgG6zpDlw5cWvdbaKcryjzB4m1TUY/8Sy+ReeEFdv3hh4thp/5fuYmB\nW27Bnp0FYP89f1/xg74RghctT6J2slmcVKpms8VGMXt7MRsMcQGY/f1Eb7iB6TvvJHfObY7Z26wY\nsqxlYig/5X4r7X/bWys/oNCJO1Ujbyg7PuaOXeWalG6NUcp8Ksc7Pv0ohlJcvKOH7b1B3v+/n+Tp\nMwvFcFI1Ts1W7zHksWcgXHEbjnKi4QDhgLHMGfJ+PryvNc4QuMIqkckzn8rz7OQCF/St3RUCt7Qe\n6ucMxdM5nju7UGxIWQlDqYpbfhTxPthnXmh6nU2RL3ypjJY589suXHJiysWQYbjNFzM18m3srBua\naoUYMkzo3199W46p5915qv2OvYoyOwsv++XimFoFtswmriKG1oChDHb37i42IvQLTww1EyYrfVwp\nyVyS8YXxqmJof3Q/pnI/yEuTpz28+7x+RpXotrqriiGtNUdnj3L5tstrPYXiHArV8iTqRvFES+7M\nmbrnOpkMuclJIj/3c0RevzzEM/ShDxLYs4fw5ZfX3c29FqU9frITE4z/2q+7G742IWJaydAf/BfM\n7m7yZ8+CZRG+6qrmBigJk+VnZsi/9BJmf3+xcmwFStF13bUka1SUZcfHQamq4b5Km7VqrXnfPz7O\n6bkklw71sr03xD+/91X87a9fS9Z2OBOr3c29WFZfofu0R8gyGy6L7w1ZxJI5PvSFpxibXmQxk8dQ\ncOW4PVAAACAASURBVNHg2pKbSzm0t490zuF0LMmuaJjB3sbCm/WINpgz9PhEDEe74bBV4/XbmfZZ\nDHnvo9EyZ97LGzKslUIJXDGUT8FilfxJL/m7FWII3HL7amJo+hjsuLT6YwdLjl15Y/FH2wxKzpDQ\nGMN9w747Q164q9Ew2c7unQSNYLE8vpTn555Ho6uKIUMZxVyeWs5QrRBXt9XN+MJ4xcTyrJMlno03\nJIZMZbK7d3fHnCGj270O6Z/UaWZGwdVwHIb+4L+sOKYsi8Du3WsOZ1m7doFhYE9Pc/KmXyF76hTB\niy9ee77QatezfTs7P/QhwHWKms2BKg2TTX38b8Bx6iaVd197HfmzZ4sbwpaTHR93c5+qfAMu7hNW\nEv46NZfiO89P8d9+6arih7NSijcduoDtPUFiyWyx9LwStRourob927rZGQnx5SfO8PqPjTKVyNAT\nslbmzKyBpdwkm//zNRe2JDEb3NYFUD9M9kghX2itrQIIdPnvXOQzbhiqq+zvzBNDwZ7KjkuokB92\n6kdVxi2IocFLWrPOnZe7AkuXvVYdG+bGYfCy6o8N9Rb2XeuBwSVx5hgh9/qut73ifEDE0BoZjrpi\nyM+NBTN2hm3hbXUTjj0MZbAnsqeiM3RstpA8XaOvhVflVckZ8srrwzVKQb11enOVkix8c7li2xVV\nH18+X8fCZOEwGAbpo/XFkD0351aI7drl33qUwujqwllcJHTwIBd9+UsdE0IefTe+hcC+fat63sqy\n0Pk86aNHiX3hC1g7d9YVjN3XXQuAU2V7juzYWM2woSd2vA/rmUSGs/NpfvNn9i/rdePR3x3A0fCj\nkzNVxzw9l2RHJNQysRIwDYYHe/j+h17HO17jfuD219kvrFkOFXKTTEPxay9fvVtZjmEoLEPVTaD+\n8dgsV+6OrmlrEcBN8p054e+HtZ1xXaFyweOV1weqVMWGegEFEw9VPp5LuY+NXNCade64AtArK8ry\nKff+Ws4QwPZL3H8lOEbQzXtq04bknUTE0BoZjg6TyqfIOf5tGJixMw2HyDz2RfZVFENH544SDUYJ\nGtVt8aHuIS6MXshg18pNPS/qu4jh6DDbw9urPt5znbyqsVKS+SSmMrlkoLFvQxf1XcTYvL9isxqe\n+MjUcYay4+PodBqzDcLEuuACAnv3cuAfPlOxw3K7UUoR2LVrda5XIUH9pb/4H5iRCIHd9Z3P0KWX\nYnR3VxRDWmtyE6eq5gvB8h3kj5+P8+L0Ir0hiz9888sqnt8XDmAo+OZPXqo65qnZFPsG1p7EXs7O\nSJj/+4YrOHJggAv61p4XVsr23hD9XQH29netuat1OV0Bk8UaeVaO1jxxKsZPD29b+2SBLvfD3s+K\n03y2chjMC28Fq4QvleFu3DpRxRnKpdxE5Ra5cuwsuO3lSdReOK6WMwRud+vQ8udiG6HlY2xi1oUY\nUkr9D6XUs0qpBaXUpFLqbqXUtrJzblVKnVBKJZVSP1JKXdep9ZbiuSeVQlKtImtnVy2GykXEsdlj\nXL7t8prJkgEzwPauymJHKcVg12DNTtgBI8C28LaqztCFfRfWdJZKuajvIrJOlqzdmU6oRnc36aNH\na1aUxb/1bYCGGw6uBWtggMAFF6w6CXs9oSwLtCb5wx8y+L7/q6EKO2VZdF1zDXZ85QadOptFZ7NV\nK8kAegtiKJd3eOdn3ITpS3b2Vk3UNQxFtCvAN587X1WQn5pLsndgbdtY1EIp1ZLk5nIu2xVhV4tF\nFriCM5mxqyaeJzM26ZzTOjEE/n5Y25nKYmjvT7tOSs/KL41FQhGYfLzy+vKp1uULwZLYKc8byiVd\nYbaKuRzvS3NexFC7sIHfBLYDh4G9wKe8g0qpVwN3AO8GBoAvAl9XStVu2tEGvByadLVmV2tEa03W\nzjacL+SxL7IPRzvkneX9Sp6fe57LttX5hrBGlFJcNnBZxSTqZD7ZcIgM4KJ+N0yQsjvzx2j09OAk\nEuROn656Tvzb30J1ddX8EBYq4DV6vPggAzevbLJYja7rrkWnUiu7Vxd6MDXiDE3MpTg5vcjFNYSQ\nx0B3kDOxFKkKvYe01pydT7NvW+udoY1KJGyhgSdOxSoej2dcF/3IcAucVC/30S8xpLVbYdVXQQwZ\nBvQO1W6YGIq6jSEnH19+v3bccFYrxVCwu9CVu4Iz1H9gqYliEzhG0O2QLc5Qe9Ba/xet9eNa65zW\negr4ODBScso7gC9prR/QWmeAjwBp4MaVo7WXnd076bK6fHOGck4OjV6VMwTLK8rSdpqMnWkoeXmt\nXL79cl6IvYBTksyXs3PknBxXbG9CDPW5YsgvsVkPVSeJWudypB57vC0hss2G16Bx6EO/31Tfpe5r\nC3lDZS0PvKTqWmKotJrs/T9/WbEvTi28fJ25xZWh8EzewXY0+3x0hjYaXlL0I4UO0+XE03mGt3ez\nM9ICV8oMQDDin3NhVymrbxQvibo8b8h7P2tV8rRHoLuyM7RjlV+AlXK36ujQ+287aW2wuHW8AXiy\n5PZhSpwirbVWSj1RuH8FSqnbgdsBhoaGGB0dbfkCY7EYtm3z3e98l+1qO7PpWWJ2rDhXrLA9wejo\n6LKfy4/VO3dm3k3cnHlxhtGzow2PO5Vze7acXzhfPDduu6GF+Il4U2tYzbna1uSdPFNzU1jaYnR0\nlPOx8wCkJ9KMnq89j/fz4w89TsSIMJ+cJ5wL+7Ze7/ZA4fbJ0VH3Z8chYBgcu/9+giXHvHONhQUs\nxyFlmiRjsWXHys9dNm7ZMdu2q6+hyjgb/lytYXiYR+w81Hls6TVS6TQ7gOTU1LJrZs7PYwQCLCwu\nQjJZHCcWcz8oR0dH0VpjKuiy4HJ9in8ulM2PVji39PZFfQaT8RQ9KrPsWDLnhs5mT71ALJYtPrba\nOJVut/pc7zr5tYZ6j03EUwRNeODxExwyzyw7PjeXZCGledmArjtvvTVc420BExqiK3WWxViMJ8qO\nVbp9TdnfW61zr4vNEAGeGp9hNjFad9xKxwLde0k//nXMwhfmJ0ZHORKbphd4dGye+Ozqxq10+2cc\nk1AuycNf+weSPXu5Zm6OvlyKU6kuXiwbq5FxbdtmxuynP32GeBPXt9H1lh/rJOtODCmlfgV4F/Da\nkrsjQHkrzxhQMUymtb4LuAvgyJEjeqTJZnCNcN/99xGLxRgZGeGr3/kqo6dG6e/vx5vrvvvvA2Bk\nZGTZz+XH6p37sS9/DHJww6tu4ED0QFPj/s1n/4ZYJsZlRy6j//v9xONxAk6At73xbXzzgW82vIZm\n1uvdvun6m/jUP30Ks8vEzJi89rWv5cOf+zAqr3j7699OJBhpeNzL7r+M52af8+X6lt8ev+eTABwe\nGSn+bJsmvakkupATdLjk3MzUFGrXLrqGhlBKLTtWfm75uKXHvNdSI+c2M+5mOrf0Gh3r/gPMfH7Z\nNUufP0/goovoiUaXjXPHMfdb+cjI9QAc+smDBEzF61/3Su58fvmx8nO926+5ZJCPPvA83b1RRkZe\nVTyWjWcgscibR67nO9NPFh9bbZxKt1t9rned/FpDI4/tzy8yFrd5zc++ljuO/fD/b+/eo+SsynyP\nf5+qvqXv3bmHkA5NCIRbQkiESNAIqIACI+As58CgCHIdGBnGOXOOS2ctZh3wADojLsUBFTHBGTwn\nMjgigkhyAAHlFkAuSQghCZeE3PqWvlbVPn/sqqS60pfq7rq/v89atbrq3W+9tetJVb1P9t7v3vvL\nv/PqU0Tb2jnn5AWsWDpnQnVic3yMXv0seP3BQb8PibIhH29uHPRZGnHfP5fDPjh++Vkw/ZhRjztU\nGZMXU/P6gzDtWDDz5fFesxM/9Zd+hftxHHfIxxsPgw/28pH3fgSX/Q42VEGHY87iM5hzwooxH7et\nrY3G+SfBH1+isaEh7fimXd/UsjwqiG6yBDP7PHA3cK5zLnlmtU4gdWa5RqAgltOdWz+XvmjfoC6h\nTEkMHJ5ZM/bLLxNdZbf86RYAeiI9zGucN2i9sWyZUzeHSWWT9l9K/8iWR2jra2NW7SzqKtJfrR18\nV1lvpDcvV5QBVC1YMOQVZS4WI9rRQd1pn8jKAFcZXqixkVhnJ/1bt+7f5vr60lpSpKIsNOZ/rzOO\nng5AW/fggfx9kSghg5mNmR+IXMzqqsro6ovw5vbBP9Gdvb6rMSODpxOmHOEHOcfGvqjyqIabcHEs\n5izzl6cnuq863oeO96CywSdCmVRW4cchvf8SPHHbgdcc7UqykTS3+jFOebqIJVcKJhkys0uBfwPO\ncc6tSSl+GVictK8BJzC4Ky1vEleUZWNB0b5oH+WhcirCY58htjJcyazaWazZtoa23ja6B7pzMl4I\nIBwKM79pPt2RbiIuws3P3kx1WTUzqsc+H01rYytRF90/GLw/2s+O7h05W8C1csFRRHbuHLQmGEC0\nowNiMWpPOz0n9ZADyqdOBTP2rFoFHFitPt311cbqyOl1VJSF2Nsz+DPQNxBjZsMkysMF81NaEOqG\nGTe0p3uA8rBx2JRh5uYZj8Qg5GyMaxno8UtdVE3gStFDT/J/+zr9gOxf3wC4zA6eTlY9BRb+N3ji\ndtjnhyaMOsfQSPbHNwvjsnrb/QzXBTCpY0F8g83seuB24NPOuT8MscvdwPlmdrqZVQJfAyqBB3JY\nzWFl64qy9r52uiPdVIbHf5XStOppzGucxzud7xBxkaxfSZbsqOaj6I50szOyk66BLg5rOGxcLSiJ\niR57oj10D3Rz3ePXsa1zG+v3rGf7vu0TquO7ne+yrXPbiPtULTgagFj34IGJ0b17IRym5iNLJ1QH\nGTurqCDc3Ez76l8S7erC9fWBc1TMzU4yZGY0VZfT3jNAT9Iiqn2RGLOzMMdQsasoCzGzoYrn3tmz\nf9v67Z209wwwvb4qsy2piZN1Nq546u3wg6AnUt/mVqiZBn3tflX4Db+NX92Vxc/NWd/yg767d0O4\nYmItUJP9MkAMZOj85hz0tME9Z8OOV6F7l28ty7OCSIbwV4/VA2vMrCtxSxQ6554CrsEnRW3AhcDZ\nzrmC6SaDzM015JzjgY0PcM4D59AT6RlxgsPRhCzEN5d9c3+rSq5ahsDPMh1zMfbF9nHNomuGXNg1\nHYkryvYN7OPK313Jsx88y8yamURdlMsfvZyB6PgmvHTOsbt396hzGFUt8DFLvnrJRSJE29oINzQM\nuw6WZFfZ9OnE9u2jffVqnwxB1lqGAJqrK3AOfvr0O/u39UWiHNqsK8lSmRlL5jbz3Dt79ndv3/3k\n24QMptVleAqK/SfrpG6oD1/3XVET0bXTt4ZUTrArywzmnORbQfa+7ecnqptAt1s6qhrgc3f6+xNN\nuupnA5aZlqG9W3wC9OGfYc9maGqFWUuGnrogxwoiGXLOmXOu3DlXm3xL2ednzrlW59wk59xHnHMv\n5Ku+qWoraikPlWekZag30sv6vev55tPfpKW+haObj2Zq9dQJHfOEaScwZdIUDGN+0wSaS8foqMk+\niai0Sr50zJfGfZzp1dMJWYj3ut7jtd2v8e2Pf5tDag9hXuM8Puz+kA1tGwbNp5SuTW2bGIgNUF8x\n8nRV4fp6ymfPHtQytPf++yESITx5/ImqTEy4poZJixezZ9V9xHr8D3U2k6H6SeU0VZdzx+838u7e\nbmIxx0BUl9UPZ+ncJnZ09NEfidEfifHguveYWluZ+S7Fihq/rlakBzY8CneeAj17YO9m2PT4+I+b\nuBy+MgPT2c1Z5sfcxKJw3vczN+v0SOYuh8nzoWGCy62EQj6hmmjL27bn4EenQ/8+aD4c/nadH4sV\nGn6B41wqiGSoFNSW19Le1z7uVgqAXT272NC2gZ5IDzd99CbuPevetNcjG82cujkcM/mYMQ9enoij\nmo5iRvUMppdNH3HG6tGYGZPKJhGyEN8//fuc0XIGAHUVddxx2h30RnrZsHcDe3r3jHKkwZ75wP/Y\n1afxY1e1YMH+ZCiydy877/geofp6wnlaMV685ksuYWDbNiIffgihEOEpI8wGnAEt8Vagm/7rdfri\ni7dqwsWhLWnxg6Q7+yLs6OglEnNZmfEa8Cfr7t3w88/7E+zMRX7OndVfgY4PxnfMLU/Hl9QYZrmN\nsZh7qv/bOGf8c/6MR+20zAzSLps0sZahfTvhp5/xievMhX49trLCmqRWyVCGTJ40mYiL8MR7T4zr\n+dFYlGt/fy2RaIT5TfP53BGfIzTSzKZjFLJQ2ktgZEo4FGZ23ewR10FLV2tDK8dMPoZls5YN2n7y\nzJM5vPFweiI9XPTQRWxu35z2MZ95/xkqw5VpjcmqOnoBrq8PF42y81+/S6yri4o5c3QVWZ7VnXE6\nZbNm4vr6sKoMj0UZQmV5mOtPP4JHX9/Bjk7fEpzNpTiK2ZEz6qirLKO9Z4AdnX18+ugZVJVnqRWg\nvNpf8bTkMrj8Mb9e2NSjfNfZ6svHN0B369N+QsdM/A7PPB5mLo53ORWh8io/Zqh/3+j7JnMO2rbC\nrvVwyIlw+eP+36oAKRnKkIaKBspCZfzqrV+N+bkxF2NT+ybW71lPa2MrNcOtghxgIyUtjZWNHNl0\nJN2Rbi7+zcV09h+8blWq/mg/z+94ftQusv2vv8DPmh3ZtYu2X/yC5osvGt/ipJJRVlZG80UXAYy4\nWn0mXbb8MI6YVsuODj9OSS1DQwuHjMUtTezq6icac3zlY63Ze7GGOTBjIXz2OwfGyJRXw2e+A1ue\ngvatIz8/VSwC21+Fqgyu+FRRnZvusWyYNBlw8OLP0n9OdAAe/Bsf+5qpcMl/Qk3hDitQMpQhZsbk\nqsk88e4TY+quibkYWzu20tHfwTdO/gaNldlf7LMU1VbUsursVUyeNDmtLrOXd75MT6Qn7WQocUXZ\nwLZthJuamHLttROus2RG44UXQjhMqDo3/+OsKAvxz39xLAAGTM/EshIlakmLX6amtrKME1uyuGRN\nuMwvippq0V/BoouhfZsfWJ1uC1Ffp29pmujg6VJRVe/HTv3hDoikMaVJLAL3fR7WrYKGQ/3YpQLr\nFkulZCiDJlf5rrKHNz+c1v67e3Zz9WNXs6t3FzNrZnLB/AuyXMPSdmjdoaw8ayXV5dVs6dgyYgvR\nM+8/Q9jCaY+hKps2FeKrrE/7uxsI1+d9jWCJCzc0MOn44ymbMfY5rMbr5NbJTKurpLaqjFCoSP+3\nnwOnHOHHcM3M1lihdJx9G0xq9ldy/eISf6IeTW87hIZJsIKq4VDofB9e/o+R94v0wfZX4J0n/WDx\nxpaiaBFTMpRB1eXVLGhewINvPTjqvh39HVz4Xxfywo4XaKlrYVZNli+1DIiGygZa6lqIuiir3lg1\n7H7PvP8Mx005Lu2B3WZGuL6eUG0tDeefn6nqSoZYWVnOx2/NnVzNghk6WY5k8ZwmFh3aQHNNHqef\nqKiGqQugcS68+RB8sI5wdJTBwH0dfhB2gVzpVBCqGn1MnvqX4VvYBnpg5xs+Ibro/8AJF+e2jhOg\nZCjDzpt3Hm/seWP/MhRD+WDfB2zYu4Ha8lruO/s+plZP1UDcDKour6axspGVr62kvS91STuIxCK8\ntvs1Pjrro2M6bkVrK5VHHomF9LURnyDrezu6yrICSCjMoGE2XPowuBi1XZuHn+jPxXw3WcuyocuD\nygxOvdFPWdC96+By5+ChG6G/C6bMh8NPy30dJ0C/6hl21mFnUWZl7O7dPWT5ytdX8l7XezRXNnP/\nZ+/P6YzQQTKrZhadA52sfH3lQWUd/R043EFXpo3GzJQIiRSzOSfB9OMBB498feh9+jp9ecspuaxZ\ncTjqs36ds/ZtB7cOdW2Hdff57rTqwh0oPRz9smdYc1UzH5v9MXb37j5oYdFfv/1rbn3uVhorGzms\n4bCMzSEkB6sur+aTLZ9k1RurDpqQsaO/g9ryWo6dcmyeaicieVNeRW/lVHjtl/D22oPLe+OtyYk1\nxeSAUAhO/Ts/ZUHXDti32ydFvR2w52044lMTn+QxT5QMZcG5884lEouwsW0jj215jJiL0d7Xzjee\n+gZLZyyltaFVzes5cPXCq+ke6GZ79+D1yzr6O1g6Y+mEJoIUkeLVVzkFmubCb77mu8UGFXb4y/Kr\nm/NSt4J37AVQVgV73oLbWuHmQ/zyGmWVcP5dRTFYeig6G2TBitkrmFUzi509O7lh7Q2UWRkxF2N+\n83zu+MQdXPf4dfmuYiAc0XQEZ849k0e2PEJdeR3rPlxHe187/dH+MXeRZVPLyp+xee3afFdDMuj+\nKwvn8yVDsBCcdSv8/C+hsd+PJwKIRnw3Wc20/NavkIXL/ZxOfR1w4hf9emN/Xu1jOCmL0ydkmVqG\nsiAcCjOrdhbHTzmeO8+4k7qKOqrLq7nzjDuprcjA1O6StqsWXoVzjo1tG/nrh/+ajW0bAcY8eFpE\nSsz8T8ORn/GTAnbtgF9dB/96HLhoZpawKGXhcj8u6OSr4axv+QHTRT7sQy1DWWRmLD9kOYc3+lWV\np0zK7rpJcrDWxlaOm3IcfdE+vnriV7ntudsIW5iW+uwt6CkiReLMW2DDw7B7o0+IWlfAh28W5QBg\nmRglQ1LyKsIVVIQrWH7Icn786o9H3Ldl5Rimm5eioC4rGVZTC0w/zo8bumKNb/G45zP5rpXkgZIh\nEREJrsQs0+Hy/NZD8kpjhkRERCTQ1DIkEkDqDhQROUAtQyIiJeL+K5fxP06alO9qiBQdJUMiIiIS\naEqGREREJNA0ZkhEckZjlUqPpi6QUqBkSERExkQJkJQaJUMiAaFWGRGRoWnMkIiIiASakiEREREJ\ntKJKhswsbGa3mdlOM+s0s9VmptVPRUREZNyKKhkC/hE4DzgJmB3ftjJ/1REREZFiV2wDqK8AbnLO\nvQ1gZv8AvGVmLc65LfmtmohIbumqLpHMKJpkyMwagTnAC4ltzrlNZtYBLAS2JO17BT5xYvr06axd\nuzbj9WlrayMaje4/dltbG8CQj0cqC8K+iTgVQ32TNcXLNsfLRno8kX0Burq69tchU8cd6nWGddmX\ns/LeRqrDWI+b/H0ba3yTtbX1AInPw4H7qWUT2Xek18xkHYaS+Czl6r3l6r2mPl4U/3det3btoPup\nZUPtm/xZGm3fsRy31PZNxClXdcinokmGgLr43/aU7W1AffIG59xdwF0AS5YscStWrMh4Ze797b20\ntbWROPa9v70XYMjHI5UFYd9EnIqhvsm2/PgnACyMl430eCL7gv+BX5Hh4w71OunKRR3Getzk79tY\n45vszvXPALBixbJB91PLJrJvqtSqZKoOQ0l8lnL13lJl6nVGrcPmxvjjFYPvp5YNsW/yZ2m0fcdy\n3FLbd3+cclWHPCqmZKgz/rchZXsj0JHjuoiMm+b7KU3qspKMufShfNcgcIomGXLOtZnZVmAxsA7A\nzA7Htwq9ks+6iYhIdinZlGwqmmQo7i7gv5vZGmAPcCvwiHPunbzWSkSGpFYwESkGxZYMfQtoAp4D\nKoHfARfntUYiUlCUgInIWBVVMuSciwJ/H7+JiIiITFhRJUNS2u458558V0ECQGNPJG2pA5lLeWBz\nKb+3NCgZKjLJCUOukgclKbkVlG6eoLxPyZKAn7wls5QMjdM9Z94zaAIyJQyZVQiJnk7W6VGcskst\nWQFXyklfAb03JUMFLh9J1mivqcQvf5R4SKYoyRI5QMmQFAUlYMHWsvJn6S0rInmnJKtEXPoQ69au\nZUX8fqlTMiQiBUmtYBNTDElJxuqYr5N1Pl43AIlJPigZyoFSbtVIfW+F2K0nUiqKIcGZiIJ4f6Wc\nbCS/t1y9zyKJp5KhLBnLCTpTJ3MlBdmVj5YKtY6kJx9xKogTdxEoiDiNdEIukpN1QSuBGCoZyoNC\nuFKqlI3UWhXUmIxVcnIRpIQs9cRdECfyPCjpOCSPhcljHUZ8XOgmklwW6HtVMhQQ+UoCUqcgKFVB\nShhGojjISEoqqRpNISQ8BZp4FCIlQwVGrUbpKYT6j3TiV1KQXYrv2AUqEQkqJT/jpmRIgNwkF4WQ\nwMjEBTURKeVkohDfWyHWaURKRIqakiHJGyVHmZWapBRb0lJs9Z2I5BN90Z30i0GQEpMgvdcsUjIk\nkgPZOtEHKYEICiVHIrmnZEhEAkuJh4gAhPJdAREREZF8UjIkIiIigaZkSERERAJNyZCIiIgEmpIh\nERERCTQlQyIiIhJoSoZEREQk0JQMiYiISKApGRIREZFAUzIkIiIigWbOuXzXIavMbCewJUuHnwLs\nytKxS4niNDrFaHSKUXoUp9EpRukphTi1OOemjrZTySdD2WRmzzvnluS7HoVOcRqdYjQ6xSg9itPo\nFKP0BClO6iYTERGRQFMyJCIiIoGmZGhi7sp3BYqE4jQ6xWh0ilF6FKfRKUbpCUycNGZIREREAk0t\nQyIiIhJoSoZEREQk0JQMjYOZhc3sNjPbaWadZrbazKbku175Ymb/28xeM7MOM3vfzO42s+aUfS4x\ns01m1m1mfzSzE/NV33wzs5CZPW1mzsxmJ21XjOLM7Awze9bMusxsl5n9IKks8HEysxlmdn/8N2iv\nmT1uZguTygMXIzP7gpk9Gf8digxRPmJMzGyJmf0pXr7JzC7OXe1zZ6Q4xWP0dPwztcvMHjaz41L2\nKck4KRkan38EzgNOAhIns5X5q07eRYGLgcnAQnxMfpooNLPlwJ3A1UATsBr4jZnV57ymheEGoDt5\ng2J0gJmtAP4vcDv+MzUb+FG8THHyfgA0A/OB6cDzwK/NC2qM9uLj8tXUgtFiYmYNwMPx7U3AVcAP\nzWxZbqqeU8PGCagD/gn/nTsEeBF41MyqocTj5JzTbYw3/IzWlyU9Phxw+Jku816/fN+AM4GOpMf3\nAiuTHls8hl/Md13zEJv5wCZgUfwzM1sxOihGzwDfGqZMcfLv+xXgyqTHR8Y/T1OCHiNgBRAZy+cG\nuDT+2JL2WQnck+/3k8s4DbFPVfxztbjU46SWoTEys0ZgDvBCYptzbhPQgW8VETgdeDnp8UIGiEwR\ncwAABn9JREFUx8sB6whYvMwsBPwE+HugLaVYMQLMrAb4CFBmZi/Gm+rXmlliFlzFybsNON/MpppZ\nFXAF8JRzbheK0VBGi8lC4KX49oQXCXbMwP+WdwMb449LNk5KhsauLv63PWV7G1DqzdCjMrML8E2n\nf5u0uQ7FC3xMtjvnHhiiTDHymvC/S38FfAmYBTyK79JoRHFK+AMQBj4EuoDzga/EyxSjg40WE8Us\nhZnNB+4BbnTOdcY3l2yclAyNXeJD0ZCyvRHfOhRYZvZ54G7gXOfci0lFnQQ8XmY2D7gR+Jthdgl8\njOIS3697nHOvOOf6gVuAcuCjKE6JFsbH8P9bbwCqgf8FPGlm01GMhjJaTBSzJGZ2NLAGuN0598Ok\nopKNk5KhMXLOtQFbgcWJbWZ2OD4zfiVf9co3M7sU+DfgHOfcmpTilxkcLwNOYHBXWqlbDkwF/mxm\nu/BNywCvmNk1KEYAOOfagXfw4xQGFcVvipMfOH0Y8F3nXIdzrt859yP87/kyFKOhjBaTl/Hj+JIt\nJoAxM7PFwFr8uL1bU4pLN075HrRUjDfg68B6/A9SA35k/W/zXa88xuN6YDewdJjy5fim/NOBSuAf\ngB1Afb7rnsMYVeOv0EjcTsaf3JcAtYrRoFh9DXgXOBooi8fig/h3TXHyMVoPfA+oicfoy0A/0BrU\nGOG7DauATwGR+P0q/GDpEWOCb93YGf/sVQJnxPdflu/3leM4nYK/2uwrwzy3ZOOU9woU4y3+Ybod\n2IVvNvwlMCXf9cpjPBwwEP9S7L+l7HMJ8DbQA/wJODHf9c5zzOaSdDWZYjQoNgbcBGzHj0dYAyxS\nnAbFaAHwUPw3qB0/OPi8IMcIP8bMDXGbm05MgKXx7T3x/S7O93vKdZzi37VY6m85cGqpx0lrk4mI\niEigacyQiIiIBJqSIREREQk0JUMiIiISaEqGREREJNCUDImIiEigKRkSERGRQFMyJCIiIoGmZEhE\n8s7MHjWzy/Jdj6EUct1EJDM06aKIZI2ZvY9fiT6K/8/XVuAB4BbnXNEv7igipUEtQyKSFWZ2CDAT\nWOKcq8Wva/RF4JPAo2YWzmf9REQSlAyJSLYsBfYBbwA4v7r6H/EJ0UnAqQBm9gkz+zDp/i4zu8bM\n3jKzfWb2XTObZmY/N7M2M9tsZqckv5CZfcrMnjKzPWb2jpldmlT2STP7wMyuMrP18WM+YGbl8fJm\nM/uJmb1vZl3x45+bWrf44y+Y2Toz6zSzN83sL9J9HREpXEqGRCRblgIvOediKdvfwC8GeWj88Yn4\nhUYT9+uBcuAY4EzgeuA+/OLIk4Engf+ZOJiZXQSsAv4JmAJ8AbjDzI5OOmYzMAlYCMwHPo5ftRvg\nB0BvfHs9cBbwcmrdzOwK4Bb8it51wA3Av5vZnDRfR0QKlJIhEcmWpcDzQ2yvx//2JFpcUpOh1c65\n7zrn+oCX4ttvds696JyL4hOVMgAzqwG+B1zlnPu9cy7mnHsWv6r2SfHnLgZ+6Zz7F+dcr3PuPfxK\n7xYvnx+/XxF//pvOuS3JdTOzOnwi9GXn3HMAzrmHgZ3AkjRfR0QKlJIhEcmWJRxIcpKdjm+J+UP8\ncWoy9J9J+y4COoD/l7TtOOCV+P2P48ci/STehdZmZm3AyfHngU9SHkw82cwagRbg1fimS4FpwFtm\nttbMkltyEnU7DYg659YkHcfwLVF70nwdESlQSoZEJOPMbB7+KrLnU7bXAjcB33fOdZlZPTAP3/qS\nuP9c0lNOBF5I6WpLTp6m4LviGlNuNc651WbWALTiW4qSn78r0frjnHvZOXcBMAPfBXdPvK7764Zv\nzdqb8jbPAXqAZ9N5HREpXEqGRCQblgKdwHrw3Vlmdg7wDLAN+Hp8v8XAbufc1vj9vc65t5OOs4Sk\nhMrMqoEFSdueBxaY2blmFjKzcjM71sySu66GPaaZnR/fPwxUAbM4kIwl1+2PwFwz+5iZhc3sNOCH\nwI3Oud506i4ihUvJkIhkw1KgFuiMd1u9BVwL3AqcHR8PBL715MWk+6ndaicyOKFYBHQBmwCcc68D\nlwE348fn7MAnKYkruBaPcsxlwEP4LrU38fMhXZq034vx19kAXI5vNeoAvg1c75z7aZqvIyIFTJMu\nioiISKCpZUhEREQCTcmQiIiIBJqSIREREQk0JUMiIiISaEqGREREJNCUDImIiEigKRkSERGRQFMy\nJCIiIoGmZEhEREQC7f8DLvSO6WJ69bkAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f21682e9b38>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAk4AAAEsCAYAAAA1jTw5AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nkir6f1YmJHtwZ1d3AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f2135516748>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for dataset in ['sift', 'sift_pca128']:\n",
    "    plots = yaml.load(open('dump/' + dataset + '_dim_mean_std.yaml', 'rt'))[\"plots\"]\n",
    "\n",
    "    # Params\n",
    "    fontsize = 13\n",
    "    linewidth = 3\n",
    "    markersize = 8\n",
    "\n",
    "    plt.figure(figsize=[8, 4])\n",
    "    \n",
    "    for tbl in plots:\n",
    "        plt.errorbar(plots[tbl]['x'], plots[tbl]['y'], plots[tbl]['err'])\n",
    "        \n",
    "\n",
    "#     plt.plot(plots['B32_linear']['x'], plots['B32_linear']['y'], \"-\", lw=linewidth+3, ms=markersize, label='$B=32$ Linear', color='C0', alpha=0.3)\n",
    "#     plt.plot(plots['B64_linear']['x'], plots['B64_linear']['y'], \"-\", lw=linewidth+3, ms=markersize, label='$B=64$ Linear', color='C1', alpha=0.3)\n",
    "#     plt.plot(plots['B32_bound']['x'], plots['B32_bound']['y'], \":\", lw=linewidth, ms=markersize, label='$B=32$ Estimated bound', color='C0')    \n",
    "#     plt.plot(plots['B64_bound']['x'], plots['B64_bound']['y'], \":\", lw=linewidth, ms=markersize, label='$B=64$ Estimated bound', color='C1')    \n",
    "#     plt.plot(plots['B32_act']['x'], plots['B32_act']['y'], \"o\", lw=linewidth, ms=markersize, label='$B=32$ Actual', color='C0')\n",
    "#     plt.plot(plots['B64_act']['x'], plots['B64_act']['y'], \"P\", lw=linewidth, ms=markersize+2, label='$B=64$ Actual', color='C1')\n",
    "        \n",
    "    # Texts\n",
    "    plt.xlabel('Dimension', fontsize=fontsize)\n",
    "    plt.ylabel('Value', fontsize=fontsize)\n",
    "    plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "    # Legend\n",
    "    # handlelength: if 0, delete line in legend.\n",
    "    # To re-order items in legend, set landles and labels\n",
    "    #handles,labels = plt.axes().get_legend_handles_labels()\n",
    "    #handles = [handles[3], handles[5], handles[1], handles[2], handles[4], handles[0]]\n",
    "    #labels = [labels[3], labels[5], labels[1], labels[2], labels[4], labels[0]]\n",
    "    #plt.legend(handles, labels, fontsize=fontsize, handlelength=2, loc='upper left')\n",
    "    plt.legend(fontsize=fontsize, handlelength=2, loc='upper right')\n",
    "    \n",
    "\n",
    "\n",
    "    # Grid\n",
    "    # which='both': show more grids (useful for log scaling)\n",
    "    plt.grid(True, which='both')#, color='darkgray')\n",
    "\n",
    "    # Log\n",
    "    #plt.xscale('log')\n",
    "    #plt.yscale('log')\n",
    "\n",
    "    # Ranges\n",
    "    #plt.ylim([0.01, 10**4])\n",
    "\n",
    "    # Write\n",
    "    # Adjust white spaces when the text size is big. This is manually adjusted\n",
    "    # http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "    plt.subplots_adjust(left=0.1, bottom=0.12, right=0.99, top=0.97, wspace=None, hspace=None)\n",
    "\n",
    "    plt.savefig(\"dim_val_\" + dataset + \".pdf\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> img/dim_distribution/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import pickle\n",
    "import yaml\n",
    "from pprint import pprint\n",
    "\n",
    "% matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjsAAACeCAYAAADUmMsvAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f2135536b00>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkUAAACeCAYAAAA8GH4EAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzt3XtYVWX2wPHv4qIcOQiYCKIIpnlJikzELk4iapcxG7TM\nyjI1bxVNmTUzppVTg6NWZmWlaZk6xlhTWmSTo1Oo+VMcM03JRCrvlVduCgry/v44h9PhfkBuwvo8\nz348e7/vfvc660Fc7v3uvcUYg1JKKaVUY+dW1wEopZRSStUHWhQppZRSSqFFkVJKKaUUoEWRUkop\npRSgRZFSSimlFKBFkVJKKaUUoEWRUkoppRSgRZFSSimlFKBFkVJKKaUUAB51HUBda9mypQkLC6uR\nsU+fPo23t3eNjN1QaI7Kp/mpmOaofJqfimmOKnax5+jrr78+bowJqKhfoy+KwsLC2Lp1a42MnZSU\nRHR0dI2M3VBojsqn+amY5qh8mp+KaY4qdrHnSET2u9JPL58ppZRSSqFFkVJKKaUUoEWRUkoppRSg\nc4pqzLD5m0hPz+EivgSrlFJKNSr1qigSkabAG0B/oAXwAzDZGPNve3s/4HWgHZAMjDTG7Le3CTAD\nGGMfbiHwF2OMqdUvoZRSqlZkZmZy9OhR8vLyLmgcX19fdu/eXU1RNUwXQ468vb1p27Ytbm5VvwhW\nr4oibPEcBPoAB4DfA++LyBVANvARtqInEXgeWA5cY993HBALRAAGWAP8BMyrxfiVUkrVgszMTH79\n9VfatGmDxWLB9v/iqsnKysLHx6cao2t46nuOCgoKOHz4MMePH6dVq1ZVHqdezSkyxpw2xkwzxuwz\nxhQYYz7FVtj0AIYAKcaYD4wxucA0IEJEuth3vx94yRhzyBhzGHgRGFn730IppVRNO3r0KG3atKFZ\ns2YXVBCphsHNzY3AwEAyMjIuaJz6dqaoCBEJBDoBKcCDwI7CNmPMaRFJA7oB39v/3OG0+w77ttLG\nHYftzBKBgYEkJSVVe+zp6TmcP3++RsZuSLKzszVH5dD8VExzVL6Gmh9fX1/y8/PJysq64LHOnz9f\nLeM0ZBdDjowxF/zzXm+LIhHxBJYBi40x34uIFThWrFsmUHg+zwpkFGuziogUn1dkjHkLeAsgMjLS\n1MQDqd7cs4n09PSL+mFXteFifyBYTdP8VExzVL6Gmp/du3fTvHnzahmrvl8aqg8ulhx5eXnRvXv3\nKu9fry6fFRIRN2ApcA6Is2/OBor/DfAFsspo9wWydaK1Ukqp4obN38Sw+ZvqOgxVz9S7osh+F9nb\nQCBwuzGm8LaCFGyTqAv7eQMd7NtLtNs/p6CUUkpdJHJzcxERDh06VGr7vHnz6N+/fy1H1XjUu6II\neBPoCgwyxuQ4bV8BhIvI7SLiBTwL7DDGfG9vXwI8LiJtRKQNMAl4txbjVkoppbBarY7Fzc0Ni8Xi\nWF+2bFmtxfGf//yHPn360Lx5c7p06VLxDsWMHDmSyy67DDc3N/71r3+VaE9NTeXmm2/Gx8eHgIAA\nnn766RJ9UlJSaNKkCWPGjHFsO336NEOGDCE0NBQRYfPmzeXGsXPnTm644QaaN29Op06dWLVqVaW/\ni6vqVVEkIqHAeOAq4BcRybYvw40xx4DbgXjgFBAF3OW0+3xst+rvtC+f2rcppZRSDiu/Ocw3B9JJ\n/ukk18/4glW7fq3W8bOzsx1Lu3btSExMdKwPHz68Wo9VHqvVyrhx45g+fXqV9r/66qt56623CA8P\nL9GWk5ND//79ufXWWzl69CgHDhzgzjvvLNLHGMNDDz1EVFRUke0iQnR0NAkJCfj7+5cbw9mzZ7nt\nttsYNmwYp06d4tVXX+XOO+9k3759VfpOFalXRZExZr8xRowxXsYYq9OyzN6+1hjTxRhjMcZEG2P2\nOe1rjDF/Msa0sC9/0vlESimlnK385jCTP9rJufMFABxOz2Haqr2s/OZwrcWwceNGevXqhZ+fH8HB\nwUycOJH8/Pyica5cSVhYGAEBAUyZMoWy/jnbtWsXMTEx+Pv707VrV1auXOlou+666xg+fDhhYWFV\nivOPf/wjffv2pUmTJiXaFixYQOfOnYmLi8NisWCxWLjiiiuK9Fm8eDGhoaH07t27yPZmzZrxxz/+\nkeuuu67CBy3u3LmTzMxMHn74Ydzd3bn55pvp0aNHjZ1xq1dFkVJKKVWTXli9h5y880W25eYX8MLq\nPbUWg6enJ3PnzuXEiRNs2LCBxMREFi5cWKRPYmIi27dvZ8uWLSQkJJRaBGRmZjJgwAAeeOABjh8/\nzpIlSxg9ejRpaWkuxTFgwADmzJlTpe+wefNmQkJCGDBgAC1btqRfv35Fnnh98uRJ4uPjmTVrVpXG\nL48xhl27dlX7uKBFkVJKqUbkSHpOpbbXhKioKHr27Im7uzsdOnRgzJgxrFu3rkifyZMn4+fnR/v2\n7YmLiyMhIaHEOCtWrCA8PJzhw4fj7u5Oz549GTRoEB9++KFLcaxZs4bHHnusSt/h0KFDLFu2jL/8\n5S8cOXKEvn37Ehsby/nz5x3xx8XFERQUVKXxC4WHh9OsWTNeeeUV8vLyWLVqFZs2beLMmTMXNG5Z\n6u1zipRSSqnqFuxn4XApBVCwn6XWYvjuu++YNGkS27ZtIycnh/z8fK6//voifUJCQhyfQ0NDOXLk\nSIlx9u/fz/r16/Hz83Nsy8/Pr3CeTnWwWCzExMTQr18/wFYExcfHk5aWRnp6OsnJybz++usXfBwv\nLy8+/vhjHn30UZ577jmuueYahgwZQkBAwAWPXRotipRSSjUaT97Umckf7SxyCc3Lw40nb+pcazGM\nHTuW6OhoPvjgA6xWKzNmzGDt2rVF+hw8eJAOHToAcODAAYKDg0uMExISwo033khiYmKtxO3syiuv\nJCXlt6feOL9q5csvvyQtLY22bdsCtonnBQUFpKSksGlT5Z8NdfXVV7NhwwbHeo8ePRg4cOAFRF82\nvXymlFKq0Yjt3oa/D7mCJu62f/7a+FmYNvAyYru3qbUYsrKy8PX1xWq1kpKSwoIFC0r0mTlzJhkZ\nGezbt4+5c+cybNiwEn1iY2P55ptvWL58OXl5eZw7d47NmzeTmpoK2F6SmpubS15eHsYYx2dXnTt3\njtzcXIwx5OXlOT4DjBgxgqSkJNatW8f58+eZOXMmYWFhdOzYkUceeYS0tDS2b9/O9u3bGTVqFIMH\nDy5SvJ09e5bc3NwixynLt99+y9mzZzl9+jTx8fE1ehefFkVKKaUaldjubejezo9e7Vuw8S8xDAwP\nrNXjv/zyyyxcuBCr1crDDz9casEzcOBAIiIiiIyMZOjQodx7770l+vj7+7N69WoWLVpE69atCQ4O\nZurUqY7C5z//+Q8Wi4UhQ4aQmpqKxWJh0KBBjv1jYmKYPXt2mXHecMMNWCwWtm3bxvjx47FYLCQn\nJwNwxRVX8M477zBy5Ej8/f1Zu3YtK1aswN3dHW9vb4KCghyLt7c3FouFli1bOsYODQ3FYrFw4sQJ\n+vTpg8Vi4ZdffgHg2WefZfDgwY6+CxcudIy1adMmVq9ejYdHzVzoksZ+13pkZKTZunVrtY87bL7t\n3Wer/3xLtY/dkDTU9zJVF81PxTRH5Wuo+dm9ezddu3at8v6Fr/hYPv7ai+a9XnXpYslRWT8XIvK1\nMSayov11TpFSSqlGZ/n4a+s6BFUP6eUzpZRSSim0KFJKKaWUArQoUkoppZQCtChSSimllAK0KFJK\nKaWUArQoqjXD5m9y3AKqlFJKqfpHiyKllFKNz6KBtkUpJ1oUKaWUUvVEbm4uIsKhQ4dKbZ83bx79\n+/ev5agaDy2KlFJKqWpktVodi5ubGxaLxbG+bNmyWosjPj6eyy+/HB8fHy699FJeeeUVl/ddu3Zt\nke8RFBSEiLBq1SoAtm3bxo033sgll1yCl5dXmeOkpKTQpEkTxowZU2afefPm4eHhUeR4VXlxbHXQ\nJ1rXAefHyyullKpFL1wGp4/+tj7NFx8A71bw5N5qOUR2drbjc1hYGAsXLqyTsztubm4kJCQQHh7O\n999/z4ABAwgNDSU2NrbCffv371/ke3z00UeMGTPG8T2aNm3K3XffzdixY7nvvvtKHcMYw0MPPURU\nVFSFx4uOjmbt2rUufrOao2eKlFJKNR7OBZEr22vAxo0b6dWrF35+fgQHBzNx4kTy8/OL9Fm5ciVh\nYWEEBAQwZcoUynpP6a5du4iJicHf35+uXbuycuVKR9vkyZOJiIjA3d2dbt26ceutt7Jx48Yqxfze\ne+8xbNgwmjZtCkC3bt0YNWpUue+fW7x4MaGhofTu3btKx6wLWhQppZRStcjT05O5c+dy4sQJNmzY\nQGJiIgsXLizSJzExke3bt7NlyxYSEhJKveyWmZnJgAEDeOCBBzh+/DhLlixh9OjRpKWllehbUFDA\nxo0b6datm2PbgAEDmDNnToXxZmRksGrVKu6//36Xv+PJkyeJj49n1qxZLvXfvHkzl1xyCZ07d+bv\nf/87BQUFLh+rOmlRpJRSStWiqKgoevbsibu7Ox06dGDMmDGsW7euSJ/Jkyfj5+dH+/btiYuLIyEh\nocQ4K1asIDw8nOHDh+Pu7k7Pnj0ZNGgQH374YYm+kydPplmzZgwfPtyxbc2aNTz22GMVxvv+++8T\nEhLCNddc4/J3nDx5MnFxcQQFBVXYt3///uzatYtjx46xfPlyFi1aVKn5T9VJ5xTVAzrHSCmlGo/v\nvvuOSZMmsW3bNnJycsjPz+f6668v0ickJMTxOTQ0lCNHjpQYZ//+/axfvx4/Pz/Htvz8fPz9/Yv0\ne+mll/joo4/YsGEDnp6elY538eLF3HPPPS73T05OJjk5mddff92l/h07dnR8vuqqq3jqqadYsGAB\nEydOrHSsF8rlokhELgF+D7Q2xswSkWDAzRhT+n2Dqsq0SFJKqYZr7NixREdH88EHH2C1WpkxY0aJ\nScYHDx6kQ4cOABw4cIDg4OAS44SEhHDjjTeSmJhY5rHeeOMNXnvtNdavX+/SWZvi0tLS2Lx5c4nL\ne+X58ssvSUtLo23btoBt4nlBQQEpKSku3VUmImXOoappLl0+E5E+wB5gOPC0ffNlwJs1FJey0ydh\nK6VUNfJuVbntNSArKwtfX1+sVispKSksWLCgRJ+ZM2eSkZHBvn37mDt3LsOGDSvRJzY2lm+++Ybl\ny5eTl5fHuXPn2Lx5M6mpqQC88847/O1vf2PNmjW0a9euSrEuWbKEmJgY2rRpU2S7MYbc3FzOnTsH\nUOTzI488QlpaGtu3b2f79u2MGjWKwYMHl1m8rVq1imPHjgG2iePTp0/nD3/4Q5XivVCuzimaAwwz\nxtwMFE6RTwYqvs9OVSstkpRS6gI8uRemZUBob9syLYOsSYeq7XZ8V7z88sssXLgQq9XKww8/XGrB\nM3DgQCIiIoiMjGTo0KHce++9Jfr4+/uzevVqFi1aROvWrQkODmbq1Knk5eUBMGXKFI4fP0737t0d\nz/9xnkMUExPD7Nmzy4zTGMPSpUtLnWC9Z88eLBYLPXr04OzZs1gsFq688koAvL29CQoKcize3t5Y\nLBZatmwJQGpqKlarlaNHbXf8rV69mm7duuHt7U1sbCz33XcfTzzxRCUyWn1cvXwWZoz5r/1z4Tmt\nc5XYX9UQ50ttxS+7ldemlFKq5u3bt6/Etn79+jnO5hTn5eXluHQUFxdXon3ChAlMmDDBsd6tWzc+\n//zzUsf6+eefy43tiy++KLddRPjpp58A29ktZ126dHH5EteMGTOKrHfq1KnIM5BeffVVXn31VZfG\nqmmuFjXfichNxpjVTtv6AztrICZVC7SAUko1aqNW1XUEqh5ytSiaBHwqIqsAi4jMBwYBdXPRT9Uq\nLZKUUko1Bi7NKTLGbAYigBTgHeAnIMoY878ajE3VU87zmorPcXK1rXD978k5pbYppZRStc3lOUHG\nmMOAa4+mVOoCVebynqttpa0rpZRShVwqikRkKb9NsC7CGDOiWiNSqpZUqoBaNNC2U+E8BOf18toq\n6quUUqrecPVMUfEXqQQBdwAlX8ailHJdBQXUVenpEL3Rpb5VaqtsX6WUasBcnVP012LLg8AtQIea\nDU8pVa8sGvhboeT8uTJt1dz3qm+mVHqcUZ+PYtTnoxxN5a1X1FfVvYLcXHL37qUgN7fC9dLa3I8c\ncbmvK2011bcujlk8R7V1zLoiVX2Utoh4ACeNMc2rN6SqE5EWwNvAjcBxYLIx5r3y9omMjDRbt26t\n1jhWfnOYP/3rW86dL6CNn4W+XQJ4/3+HOHe+AD+LJ9ln88kvMCXaaqqvHrPqx9zoMZ4AyajWnw9V\nd97x9SH87Dmics+S4dmUD/8wAw/x4L3v36O1d2t+1/Z3jnWA5657jpn/m8npvNPc2flOl9oqM05t\nHPNE5glGXDWi3sZX1b7tctsR2jGUMGs7cr7/HjEG8fSkaYcO5O7ZA2Wsm/x8MIYJqc/jZrHw5qWT\nMXl5jr5nf/jBsQ5Uqa2m+tbFMeskvo4dEXf3Kv0d3717N127di2xXUS+NsZEVrS/S0WRiMQU29QM\nuAvoaIxx/bW5NUxEErCd/XoAuApYBVxnjEkpa5/qLopWfnOYyR/tJCfvfLWNqerOPi/XX4Ko6r8t\nXk15olVLXjx6nKjcsywZ+hovbn2RNtY2BHkH0Tekr2O9mWczjmQf4UzeGTr6d+QPHf7gUltlxqmN\nYwZ5BjE8Yni9ja+qfV8Lf412HdsRmA5knUYARBAPD4z9ic4l1p1M2PMciDCv09MV9q1U2wX2zT17\nlhaRkaSuXUtI27Ylxlnw/vusXLOGz959t9qOWS19L3Qce7GKCO7Nm9PE6YW4lXGhRZGrr/l4u9hS\n+HjKu13cv8aJiDdwO/C0MSbbGPMV8DFwX23G8cLqPVoQKVVPReWe5cWjx3miVUvm+vmycOdCnoh8\ngl9O/8Lh7MNF1rPO2Z7gKyJknctyua0y49TGMXMKcup1fFXte77gPE2yciHbXhABGFP0H97i68U5\nnxQor29l2oyhZffuBERFERAVhfeVV9IiMtK23rMnCStW1MgxS+v70ttv0/Wmm2jVowcd+vVjyuzZ\nnM/Pr/S4b3/wAc2uuIIE53eXGUPq3r3cNmECrXr1ot0NN/DX115ztB399Vduj4ujZVQUXW+6iY9W\nlTEv0RjG/ulPBPTs6ciRT4cOBNhfCVLbXJpobYxpX9OBVINOQL4xxvnZ6TuA6OIdRWQcMA4gMDCQ\npKSkagvicHpOtY2llKp+UblnuTMzm/n+vtzs1Yt2x9rh4+bDz6d/5mbfm0usJ2cnV6mtpvpWdpxT\n509xs7X+xlfVvsbb4Jt5HqnkDJAlv3zC5d5Fp8NuzUrhu9M/MCLotmr5GTu2ZYvjc5ebbuKNadOI\nubb2HwMSO2AAo++4A39fX46fOsWwRx9l4QcfMP6uu1we49jJk7y2ZAmdwsKKbM/JzWXg2LFMHDWK\n5XPmAPDDgQOO9ri//hX/5s3Zn5TE/3buZNijj3JF5850DA0tcYy34uN5Kz7esT7iySfx9/Ur8WoR\nV+Tm5l7Qv+llFkUi4uok7IIqH716WYHMYtsyAZ/iHY0xbwFvge3yWXR0dLUF0WbzF1oYKVWPbfFq\nyvvNrYw/lcH7TZO5IuAKsg5k0dq7Ncm5Rde/OvMVOQU5lW6rqb5VGcff3b9ex1fVvm3PtCWjuTv+\nGZUrjC737sBTP75CgIc/Ph7ebM1K4akfX2H6pY/W3A9dMZu++YY/v/ACe/ftw+LlxR033cT0SZPw\n8Pjtn+TEL77glcWLOZOTw6g77mDaI48gIiXGStm7lydmzGDH7t0EtmzJXx99lNv69QOgQ7t2jn7G\nGNxE+NGpcHHFlJdeYuLo0bzzr38V2b7oww/pFBbGg/f8NsUgvFMnAE5lZPDZunWkfPYZ3s2aEd2r\nFwOuv55/rlrF1IceKvd4GVlZfPrll6xNTMTHp8Q/3xXy8vKie/fuld6vUHmFTz6QV85S2F5fZAPF\nJ337ApUvNS/Akzd1xuJZtQliSqma5TynKC49gzFXjOHFrS8S5B1EG2ubIus+TWy/kI0x+DTxcbmt\nMuPUxjEtbpZ6HV9V+7q7uXPOxwus3r89RE/EMYm31HUg0qcb0y99lJ9yD3Pk3DFHQRTZPNzWt5TC\nwzGOK20u9PXw9GT2U09x6Kuv+O+yZXy2bh2LPvqoSNd/r1tH8sqVrE9I4IPPPuOfn35aYpzM06e5\nddw47h8yhEObN7Ng+nQefOaZImdslqxcSatevQjt04e9+/cz8o47HPHdOnYsc5cuLfO7bNy2jb0H\nDjBi8OASX2XLt9/SNjiYW8eOJeR3v+P3Y8bw/Y8/ApC6bx8+3t60a9PGMe6Vl1/O7h9+qDB//1q9\nmtCQEK4fMKBk31pQ3uWzi+GSmbNUwENELjPG7LVvK3w1Sa2J7W77IdC7zxrGMY8ZX737rAHZ1bSJ\nY5J1hmdT8k0+T0Q+4bjLyXn9dN5pXun7iuOup9LaAHad2OVoyzf5jA4fzTu73nGsA4RfEn7Bfas6\nzidbPqnX8VW1b7P8ZrT3bY+xnid3717Iz0c8PIreyVR83V4gRfp0o2UTf345d5wH2txBpE+3MvuW\nN06pbcXWAcR+BqiwLapwX09Puvbty8ihQ/lq61bGDR+OFNguvjw5fjyB3bvj98MPTLj7bj5YvZp7\nhgyx/SCL0LRDBxJffJFuHTtyd2wsTTt0oKe7O7+PjmblF1/wxNixmLw87h86lHF/+QvfrllDwsqV\nBAQEOOL7dMGCMr/LuTNneHz6dBYtWYKbvY94eNju4MvL4/DRo/zv229ZOX8+10VE8PLixQx79FG2\nrVzJ6bNn8fX3d0yuFg8P/ENDybbf1FRe/pZ98gn3j6q7R16UWRQZY/bXZiAXyhhzWkQ+Ap4TkTFA\nd+A24LrajiW2exsSthwgPT2d1X+23bi399dsoPRXUTi31VTf+npMW45urLffM47lNftE6wr6pqen\n4zdRH95YnqSkJFy9BD7a6bOv0/qIbkUfzO+8/uFtH5bZBhDVOqrkccJHl9hWHX2rMs4Z3zNEh0fX\n2/iq2nf37t0AiLs7TcPCOHfwIE1CQhAPD5qEhpa5DvB/uz7jeF46rb1b89HxtVzdPJzeVw4stW95\n47hyTPHwwCMwEGna1NGWduYMkx59lO179pCTk0N+fj7Xdu9Ok9BQx3N62kdGOsZpFxrKL2vW0CQ0\nFPHwwM3LC/Hw4PCZM3z19dcE9erlyEt+Xh4PhISUiOeKvn3Z8u23/GnOHBKWL6/wu8x+9lmu79OH\nHlFRtphEcG/Z0rFfMz8/YmJiuOmuuzh38CBT4uOZOX8+P/7yC36XXkpmZmaRY2RmZ9M8IMCRh9KO\n+d2GDfzv22/54JNPyvzZqmkuv/tMRG4D+gAtwXmyf716zcdD2F5YexQ4ATxY3u34StW54sWG8/qo\nVWxPSvrtToEK+laprbJ9laqH3Ly88LrsMpfWt/y8hafS5nCp36U0b9KcByMeZFLSJF4KCSGqdVSJ\nfcsb16VjiuDWpEmRtvFxcURHR/PhZ59htVqZMWMGa9euxc3LyzGn5fDRo1x2+eW4eXnxS14ewW3a\n4OblhWerVuBm69WufXtuvOkmEp3vCnNSPB655BJ+3LfPpe+yfscOtmzZwoqPPwbg5MmT/HHiRHbs\n2sVLL71ExFVXkZKS4hinwH6Gq2lYGCGtWpGZmcmho0dpZx93x44dhF95ZbnHXL5+PTExMbRt27bU\n71MbXH332bPABOCfwFBgPnAPsLzmQqs8Y8xJILau41D1l/OLYIu/FLbc9ZoqOpRStWrXiV282OdF\n3tzxJmA7+/R8r+fZdWJXuWe/qlNWVha+vr5YrVZSUlJYsGAB7dsXnbEyc+ZMunfvzqlTp5g7dy7P\nPvtsiXFiY2N5+umnWb58OUOGDMEYw7Zt22jRogWdOnViwYIFxMbG0rJlS3bt2sWsWbO44447XIox\nISGBs2fPOtZvueUWxowZw3332Z5yM2LECHr16sW6devo3bs3s2bNIiwsjI4dO+Lu7s6tt97KM888\nwxtvvEFycjKrV69m+vTpZR7PGMPSpUvL7VMbXD1TNBoYYIzZJSKjjDET7Q9KnFqDsalGrLwCpapt\nSilVeGmusCgC6BHQg2if6FqL4eWXX+bBBx/kueeeIzIykmHDhrHF6TZ+gIEDBxIREUF2djZjxozh\n3nvvLTGOv78/q1evZtKkSTz88MMAXHXVVbzyim2+25dffslTTz3FmTNnCAwMZNiwYUybNs2xf0xM\nDLfeeiuPP/54qWM78/DwwNfXl+bNbfczXXHFFbzzzjuMHDmSEydO0LNnT1asWIG7/UnUCxYsYNSo\nUbRs2ZJWrVrx9ttvc5n9zFBqaipXX301P/74I61atQJsl8FPnTrF4FImddcmV4siP2PMLvvncyLi\naYzZIiJ9aiowdXG4kAJl+fhrHc+T0OJFKdUQ7bNfrnLWr18/UlNTS3bGdkt54Zsm4uLiSrRPmDCB\nCRMmONa7devG559/XupY771X7luu+OKLL8ptL963+C3yd911F3eV8cyjgIAAPnW+Y85Jp06dyM7O\nLrKtb9++ZGTU/U0trhZFP4hIN/v8nF3AgyJyCjhVc6GpulKpy0pKKXURWnTzoroOQdVD5RZFIuJm\nfzjjVGwTrAEmA8uwPSyx/KcwqXpDCx2llFKqfBWdKTosIkuBpcaYnQDGmGSgY41Hplyi82mUUkqp\n6lFRUTQBuBfYIiK7gcXAe8aYYzUemSqVFjpKKaVUzSi3KDLGfAx8LCJ+wDBsb5yfJSKrsRVInxhj\n6tOrPhocLYKUUkqp2uHqS1/TjTHzjTG9ga7AVuBl4OeaDE4ppZRSqra4/ERrABFpAkQCvYBA4P9q\nIqjGRucCKaWUUnXPpTNFItJbRN4CfgX+BmwGOhlj+tZkcEoppVRN2H/fCPbfV5/eUqXqg3KLIhGZ\nJiJpQOGLVW41xnQyxjx/sb0wVimllKrvcnNzEREOHTpUavu8efPo379/LUfVeFR0pqgXtmcUtTbG\njDPGbKz3jDaDAAAR8klEQVSFmJRSSqkaVZCTQ86uXZzdu7fax7ZarY7Fzc0Ni8XiWF+2bFm1H68i\nubm5dOjQgY4dXX+azpEjR7j22mtp0aIFfn5+DBgwgOTk5CJ9ZsyYQWBgIL6+vowfP568vJL3XaWk\npNCkSRPGjBlT5rFGjhxZJGdNmzYlICDA9S9Yjcotiowxtxhj/mmMya2tgBqD5eOv1XlDSilVRwrO\nnOFsaiomJ4eD4ydQkJNTreNnZ2c7lnbt2pGYmOhYHz58eLUeyxXx8fG0adOmUvv4+fmxaNEijh49\nyqlTp5gwYQK33Xab4xUkH3/8Ma+++irr16/nxx9/ZOfOncTHxxcZwxjDQw89RFRU+S/afffdd4vk\nbPDgwQwdOrRyX7KauDSnSCmllGoojjw1BWM/q5F/4gSnnn++Vo+/ceNGevXqhZ+fH8HBwUycOJH8\n/PwifVauXElYWBgBAQFMmTLFUYwUt2vXLmJiYvD396dr166sXLmySPuePXtYsWIFkyZNqlSMzZo1\no0uXLnh4eGCMwc3NjaNHj5KVlQXA4sWLmTBhAp07d+aSSy5h6tSpvPvuu0XGWLx4MaGhofTu3dvl\n42ZkZPDxxx9z//33Vyre6qJFkVJKqUbj1Icfkr1uHdiLDHP2LLkbvuLUhx/WWgyenp7MnTuXEydO\nsGHDBhITE1m4cGGRPomJiWzfvp0tW7aQkJBQ6mW3zMxMBgwYwAMPPMDx48dZsmQJo0ePJi0tzdHn\n4Ycf5oUXXqBp06Yl9h8wYABz5swpN9bOnTvTtGlT7r//fuLi4mjevDlguywWERHh6BcREcH+/fsd\nL3o9efIk8fHxzJo1y/XEAMuXLycsLIxevXpVar/qokWRUkqpRuPY7NmYYpfLTG4ux2bPrrUYoqKi\n6NmzJ+7u7nTo0IExY8awbt26In0mT56Mn58f7du3Jy4ujoSEhBLjrFixgvDwcIYPH467uzs9e/Zk\n0KBBfGgv8BISEvDx8eGWW24pNY41a9bw2GOPlRvrnj17yMrKYv78+Vx77W/TPrKzs/H19XWsFxZL\nhUXR5MmTiYuLIygoyIWM/Gbx4sV1dpYIKvmcIlV1OodIKaXqXsDjj/Pr3+KLFEbi5UWrSl5euhDf\nffcdkyZNYtu2beTk5JCfn8/1119fpE9ISIjjc2hoKEeOHCkxzv79+1m/fj1+fn6Obfn5+fj7+5OZ\nmcnUqVP573//e8Hxenl5cffddxMREcHVV19Nly5dsFqtZGZmOvpkZGQAtknmycnJJCcn8/rrr1fq\nOHv37iU5OZnly5dfcMxVpWeKlFJKNRr+t9+OtU8fEAFAmjbF63e98RsypNZiGDt2LFdffTU//PAD\nmZmZPPPMMyXmDB08eNDx+cCBAwQHB5cYJyQkhBtvvJH09HTHkp2dzZw5c/juu+84ePAg11xzDUFB\nQdxzzz3s27ePoKAgfv65ai+jOHfuHD/99BMA3bp1Y8eOHY62HTt2EBoaitVq5csvvyQtLY22bdsS\nFBTE3Llzee+994qcaSrNkiVLiImJoW3btlWKrzpoUaSUUqpRCZ4ej3h6AuBxySX4P/10rR4/KysL\nX19frFYrKSkpLFiwoESfmTNnkpGRwb59+5g7dy7Dhg0r0Sc2NpZvvvmG5cuXk5eXx7lz59i8eTOp\nqan06NGDAwcOsH37drZv387rr79OSEgI27dvJzAwsMIYN27cyKZNm8jLy+PMmTPMmDGDrKwsIiMj\nARgxYgTz588nNTWVEydOEB8fz8iRIwF45JFHSEtLcxx71KhRDB48mMTExDKPZ4xh6dKljjHqihZF\nSimlGhW3Zs1o2qkTYrEQMn8ebhZLrR7/5ZdfZuHChVitVh5++OFSC56BAwcSERFBZGQkQ4cO5d57\n7y3Rx9/fn9WrV7No0SJat25NcHAwU6dOJS8vD09PT4KCghyLv78/7u7uBAUF4eZm+6c/JiaG2WXM\npcrJyWHcuHH4+/sTEhLCV199xb///W/H84NiY2OJi4ujd+/eXHrppYSHhzNlyhQAvL29ixzb29sb\ni8VCy5YtAUhNTcVqtXL06FHH8ZKSkjh16hSDBw++sOReICnrNr/GIjIy0mzdurXaxx02fxPp6ems\n/nPpE9yUTVJSEtHR0XUdRr2l+amY5qh8DTU/u3fvpmvXrlXev/AVH6FLl5CVlYWPj091hdYgXSw5\nKuvnQkS+NsZEVrS/TrRWSinV6IQuXVLXIah6SC+fKaWUUkqhRZFSSimlFKBFkVJKqYtUY58Tq4qq\njp8HLYqUUkpddDw9Pcmp5he5qotbXl4eHh4XNlVaiyKllFIXnVatWnH48GHOnDmjZ4wUBQUF/Prr\nr0VePVIVeveZUkqpi07hu7aOHDlCnv2N91WVm5uLl5dXdYTVYF0MOfL29nY8C6mqtChSSil1UWre\nvLmjOLoQSUlJdO/evRoiargaS4708plSSimlFFoUKaWUUkoBWhQppZRSSgH1pCgSkaYi8raI7BeR\nLBHZLiK3FOvTT0S+F5EzIvKliIQ6tYmIzBSRE/ZlpohI7X8TpZRSSl2s6kVRhG3C90GgD+ALTAXe\nF5EwABFpCXwEPA20ALYCy532HwfEAhHAlcAgYHzthK6UUkqphqBeFEXGmNPGmGnGmH3GmAJjzKfA\nT0APe5chQIox5gNjTC4wDYgQkS729vuBl4wxh4wxh4EXgZG1+y2UUkopdTGrF0VRcSISCHQCUuyb\nugE7CtuNMaeBNPv2Eu32z91QSimllHJRvXtOkYh4AsuAxcaY7+2brcCxYl0zAR+n9oxibVYREVPK\no05FZBy2S24EBgaSlJRUfV/ALj09h/Pnz9fI2A1Jdna25qgcmp+KaY7Kp/mpmOaoYo0lR7VSFIlI\nErb5QqXZaIzpbe/nBiwFzgFxTn2ygeJP6PIFsspo9wWySyuIAIwxbwFvAURGRpro6GhXv4rL3tyz\nifT0dGpi7IYkKSlJc1QOzU/FNEfl0/xUTHNUscaSo1q5fGaMiTbGSBlLYUEkwNtAIHC7Mcb5ue0p\n2CZRY+/rDXTgt8trRdrtn1NQSimllHJRfZpT9CbQFRhkjCn+6uMVQLiI3C4iXsCzwA6ny2tLgMdF\npI2ItAEmAe/WUtxKKaWUagDqRVFkf+bQeOAq4BcRybYvwwGMMceA24F44BQQBdzlNMR8IBHYaV8+\ntW+rM8vHX8vkXpa6DEEppZRSlVAvJlobY/YD5T5s0RizFuhSRpsB/mRflFJKKaUqrV6cKVJKKaWU\nqmtaFCmllFJKoUWRUkoppRQAUsajfBoNETkG7K+h4VsCx2to7IZCc1Q+zU/FNEfl0/xUTHNUsYs9\nR6HGmICKOjX6oqgmichWY0xkXcdRn2mOyqf5qZjmqHyan4ppjirWWHKkl8+UUkoppdCiSCmllFIK\n0KKopr1V1wFcBDRH5dP8VExzVD7NT8U0RxVrFDnSOUVKKaWUUuiZIqWUUkopQIsipZRSSilAi6Ia\nISItRGSFiJwWkf0ick9dx1SXRKSpiLxtz0WWiGwXkVuc2vuJyPcickZEvrS/ILhREpHLRCRXRP7h\ntE3zYycid4nIbvvfrR9E5Hf27ZojQETCROQzETklIr+IyFwR8bC3NbociUiciGwVkbMi8m6xtjLz\nITYzReSEfZkpIuW+n/NiVFZ+ROQaEVkjIidF5JiIfCAirZ3aG2x+tCiqGa8D54BAYDjwpoh0q9uQ\n6pQHcBDoA/gCU4H37b/AWwIfAU8DLYCtwPK6CrQeeB34X+GK5uc3IjIAmAmMAnyAG4AfNUdFvAEc\nA1oDV2H7O/dQI87REeBvwDvOG13IxzggFogArgQGAeNrId7aVmp+AH9sE6vDgFAgC1jk1N5g86MT\nrauZiHgDp4BwY0yqfdsS4Igx5i91Glw9IiLfAn8FLgFGGmOus2/3xvbU1O7GmO/rMMRaJyJ3AUOA\n74COxph7RWQcmh8AROT/gLeNMW8X2645shOR3cAkY8xn9vUXgObA1zTiHInI34C2xpiR9vVyf2bs\nP2vvGmPesrePBsYZY66pky9Qw4rnp5T2q4F1xhgf+3qDzY+eKap+nYD8woLIbgfQmM8UFSEigdjy\nlIItLzsK24wxp4E0Glm+RKQ58BzweLEmzQ8gIu5AJBAgImkicsh+aciC5sjZHGCYiDQTkTbALcDn\naI6KqygfRdrR3+E3YPt9XajB5keLoupnBTKLbcvEdrq/0RMRT2AZsNj+P1QrkFGsW2PM1/PYzoIc\nKrZd82MTCHgCdwC/w3ZpqDu2S7Gao9+sB8Kxff9D2C4LrURzVFxF+SjenglYG8q8mcoQkSuBZ4An\nnTY32PxoUVT9srGdrnbmi+2abKMmIm7AUmzzreLsmxt9vkTkKqA/8HIpzY0+P3Y59j9fM8b8bIw5\nDswGfo/mCHD8/foc21wZb2wv8PTHNg9Lc1RURfko3u4LZJtGNt9ERDoC/wYeNcZscGpqsPnRoqj6\npQIeInKZ07YIip56bHTs/4N4G9v/+G83xuTZm1Kw5aewnzfQgcaVr2hsExoPiMgvwBPA7SKyDc0P\nAMaYU9jOfDj/0i38rDmyaQG0A+YaY84aY05gmxz7ezRHxVWUjyLtNMLf4fa78dYCzxtjlhZrbrD5\n0aKomtmvTX8EPCci3iLSG7gN2xmSxuxNoCswyBiT47R9BRAuIreLiBfwLLCjMUz+dPIWtl/IV9mX\necAq4CY0P84WAY+ISCsR8QcmAp+iOQLAfvbsJ2CCiHiIiB9wP/AtjTRH9jx4Ae6Au4h42R9RUFE+\nlgCPi0gb+9ysScC7dfAValRZ+bF/5y+wFdjzStm14ebHGKNLNS/Y/se2EjgNHADuqeuY6jgfodj+\nV5+L7bRr4TLc3t4f+B7bJZIkIKyuY67jfE0D/uG0rvmx5cET2y3n6cAvwKuAl+aoSI6usn//U9ju\npnofCGysObL/XTLFlmkV5QMQYBZw0r7Mwn63dkNaysoPtiLRFPt9nd0Y8qO35CullFJKoZfPlFJK\nKaUALYqUUkoppQAtipRSSimlAC2KlFJKKaUALYqUUkoppQAtipRSSimlAC2KlFL1lIjME5Gn6zqO\nQiLSTkSy7S+nVUo1QPqcIqVUnRCRfdhe+5IPnAe+w/ak3LeMMQV1GJpSqpHSM0VKqbo0yBjjg+2p\n5zOAP2N7R55SStU6LYqUUnXOGJNhjPkEGAbcLyLhIvKuiPwNQESiReSQiPxJRI6KyM8iEisivxeR\nVBE5KSJPFY4nIm4i8hcR+UFETojI+yLSwt4WJiJGRO4XkQMiclxEpjjtGyUiW0UkU0R+FZHZxfbz\nsK8Hi8gn9mOnichYpzGm2Y+5RESyRCRFRCJrJ5tKqarSokgpVW8YY7YAh4DfldIcBHgBbYBngAXA\nvUAPe/+nRaS9ve8jQCzQBwjG9i6w14uN1xvoDPQDnhGRrvbtrwCvGGOaY3tR7/tlhPtPe6zBwB3A\ndBGJcWq/zd7HD/gEmFvB11dK1TEtipRS9c0RbC9VLi4PiDfG5GErNlpiK16yjDEp2OYkRdj7TgCm\nGGMOGWPOYnvJ5R2FZ3ns/mqMyTHG7AB2OO2bB3QUkZbGmGxjzObigYhICHA98GdjTK4xZjuwEBjh\n1O0rY8xnxpjzwFKn8ZVS9ZQWRUqp+qYNtjdvF3fCXmCA7c3mAL86tecAVvvnUGCFiKSLSDqwG9tk\n7kCn/r84fT7jtO8DQCfgexH5n4jcWkoswcBJY0yW07b99tjLGt+rWFGmlKpntChSStUbItITW2Hx\n1QUOdRC4xRjj57R4GWMOV7SjMWavMeZuoBUwE/iXiHgX63YEaCEiPk7b2gEVjq+Uqr+0KFJK1TkR\naW4/I/NP4B/GmJ0XOOQ8IF5EQu3jB4jIH1yM5V4RCbA/FiDdvrnIIwKMMQeB/wP+LiJeInIltjNM\n/7jAuJVSdUhP5Sql6lKiiORjKzq+A2ZjK2gu1CuAAP8RkWDgKLAc+NiFfW8GZotIM2yXxO4yxuSI\nSPF+d9tjPYJtIvezxpi11RC7UqqO6MMblVJKKaXQy2dKKaWUUoAWRUoppZRSgBZFSimllFKAFkVK\nKaWUUoAWRUoppZRSgBZFSimllFKAFkVKKaWUUoAWRUoppZRSgBZFSimllFIA/D/XiGqvmqyACQAA\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f2132b14940>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for dataset in ['sift', 'sift_pca128']:\n",
    "    plots = yaml.load(open('dump/' + dataset + '_dim_mean_std.yaml', 'rt'))[\"plots\"]\n",
    "\n",
    "    # Params\n",
    "    fontsize = 12\n",
    "    linewidth = 3\n",
    "    markersize = 8\n",
    "\n",
    "    plt.figure(figsize=[8, 2])\n",
    "    \n",
    "    plt.errorbar(plots['table0']['x'], plots['table0']['y'], plots['table0']['err'], fmt='o', label='Table1: ' + str(np.round(np.sum(plots['table0']['err']), 1)))\n",
    "    plt.errorbar(plots['table1']['x'], plots['table1']['y'], plots['table1']['err'], fmt='s', label='Table2: ' + str(np.round(np.sum(plots['table1']['err']), 1)))\n",
    "    plt.errorbar(plots['table2']['x'], plots['table2']['y'], plots['table2']['err'], fmt='x', label='Table3: ' + str(np.round(np.sum(plots['table2']['err']), 1)))\n",
    "    plt.errorbar(plots['table3']['x'], plots['table3']['y'], plots['table3']['err'], fmt='d', label='Table4: ' + str(np.round(np.sum(plots['table3']['err']), 1)))\n",
    "        \n",
    "\n",
    "#     plt.plot(plots['B32_linear']['x'], plots['B32_linear']['y'], \"-\", lw=linewidth+3, ms=markersize, label='$B=32$ Linear', color='C0', alpha=0.3)\n",
    "#     plt.plot(plots['B64_linear']['x'], plots['B64_linear']['y'], \"-\", lw=linewidth+3, ms=markersize, label='$B=64$ Linear', color='C1', alpha=0.3)\n",
    "#     plt.plot(plots['B32_bound']['x'], plots['B32_bound']['y'], \":\", lw=linewidth, ms=markersize, label='$B=32$ Estimated bound', color='C0')    \n",
    "#     plt.plot(plots['B64_bound']['x'], plots['B64_bound']['y'], \":\", lw=linewidth, ms=markersize, label='$B=64$ Estimated bound', color='C1')    \n",
    "#     plt.plot(plots['B32_act']['x'], plots['B32_act']['y'], \"o\", lw=linewidth, ms=markersize, label='$B=32$ Actual', color='C0')\n",
    "#     plt.plot(plots['B64_act']['x'], plots['B64_act']['y'], \"P\", lw=linewidth, ms=markersize+2, label='$B=64$ Actual', color='C1')\n",
    "        \n",
    "    # Texts\n",
    "    plt.xlabel('Dimension', fontsize=fontsize)\n",
    "    plt.ylabel('Value', fontsize=fontsize)\n",
    "    plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "    # Legend\n",
    "    # handlelength: if 0, delete line in legend.\n",
    "    # To re-order items in legend, set landles and labels\n",
    "    #handles,labels = plt.axes().get_legend_handles_labels()\n",
    "    #handles = [handles[3], handles[5], handles[1], handles[2], handles[4], handles[0]]\n",
    "    #labels = [labels[3], labels[5], labels[1], labels[2], labels[4], labels[0]]\n",
    "    #plt.legend(handles, labels, fontsize=fontsize, handlelength=2, loc='upper left')\n",
    "    plt.legend(fontsize=fontsize, handlelength=2, loc='upper right')\n",
    "    \n",
    "\n",
    "\n",
    "    # Grid\n",
    "    # which='both': show more grids (useful for log scaling)\n",
    "    plt.grid(True, which='both')#, color='darkgray')\n",
    "\n",
    "    # Log\n",
    "    #plt.xscale('log')\n",
    "    #plt.yscale('log')\n",
    "\n",
    "    # Ranges\n",
    "    #plt.ylim([0.01, 10**4])\n",
    "\n",
    "    # Write\n",
    "    # Adjust white spaces when the text size is big. This is manually adjusted\n",
    "    # http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "    plt.subplots_adjust(left=0.11, bottom=0.25, right=0.99, top=0.97, wspace=None, hspace=None)\n",
    "\n",
    "    plt.savefig(\"dim_val_\" + dataset + \".pdf\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> img/msa/.ipynb_checkpoints/vector_values-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 0
}


==> img/msa/vector_values.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "x: [[ 0.93]\n",
      " [ 0.32]\n",
      " [ 0.18]\n",
      " [ 0.2 ]\n",
      " [ 0.57]\n",
      " [ 0.6 ]]\n",
      "C:\n",
      "[[ 0.96  0.65  0.75  0.65  0.75  0.96  0.01  0.11  0.3   0.66]\n",
      " [ 0.81  0.87  0.96  0.72  0.64  0.72  0.47  0.33  0.44  0.73]]\n",
      "[[ 0.99  0.68  0.79  0.17  0.03  0.8   0.9   0.02  0.49  0.53]\n",
      " [ 0.6   0.05  0.9   0.73  0.82  0.5   0.81  0.1   0.22  0.26]]\n",
      "[[ 0.47  0.46  0.71  0.18  0.53  0.17  0.77  0.93  0.61  0.15]\n",
      " [ 0.49  0.38  0.85  0.91  0.38  0.32  0.57  0.19  0.13  0.69]]\n",
      "dmat:\n",
      "k:1_d:0.49_pos:0, k:2_d:0.62_pos:0, k:3_d:0.67_pos:0, k:4_d:0.49_pos:0, k:5_d:0.37_pos:0, k:6_d:0.4_pos:0, k:7_d:0.93_pos:0, k:8_d:0.82_pos:0, k:9_d:0.64_pos:0, k:10_d:0.5_pos:0, \n",
      "\n",
      "k:1_d:0.9_pos:0, k:2_d:0.52_pos:0, k:3_d:0.92_pos:0, k:4_d:0.52_pos:0, k:5_d:0.63_pos:0, k:6_d:0.68_pos:0, k:7_d:0.94_pos:0, k:8_d:0.19_pos:0, k:9_d:0.31_pos:0, k:10_d:0.35_pos:0, \n",
      "\n",
      "k:1_d:0.15_pos:0, k:2_d:0.24_pos:0, k:3_d:0.29_pos:0, k:4_d:0.5_pos:0, k:5_d:0.21_pos:0, k:6_d:0.49_pos:0, k:7_d:0.2_pos:0, k:8_d:0.54_pos:0, k:9_d:0.47_pos:0, k:10_d:0.43_pos:0, \n",
      "\n",
      "sort!\n",
      "k:5_d:0.37_pos:1, k:6_d:0.4_pos:2, k:4_d:0.49_pos:3, k:1_d:0.49_pos:4, k:10_d:0.5_pos:5, k:2_d:0.62_pos:6, k:9_d:0.64_pos:7, k:3_d:0.67_pos:8, k:8_d:0.82_pos:9, k:7_d:0.93_pos:10, \n",
      "\n",
      "k:8_d:0.19_pos:1, k:9_d:0.31_pos:2, k:10_d:0.35_pos:3, k:2_d:0.52_pos:4, k:4_d:0.52_pos:5, k:5_d:0.63_pos:6, k:6_d:0.68_pos:7, k:1_d:0.9_pos:8, k:3_d:0.92_pos:9, k:7_d:0.94_pos:10, \n",
      "\n",
      "k:1_d:0.15_pos:1, k:7_d:0.2_pos:2, k:5_d:0.21_pos:3, k:2_d:0.24_pos:4, k:3_d:0.29_pos:5, k:10_d:0.43_pos:6, k:9_d:0.47_pos:7, k:6_d:0.49_pos:8, k:4_d:0.5_pos:9, k:8_d:0.54_pos:10, \n",
      "\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/matsui/src/anaconda/anaconda3/lib/python3.5/site-packages/ipykernel/__main__.py:13: VisibleDeprecationWarning: using a non-integer number instead of an integer will result in an error in the future\n",
      "/home/matsui/src/anaconda/anaconda3/lib/python3.5/site-packages/ipykernel/__main__.py:29: VisibleDeprecationWarning: using a non-integer number instead of an integer will result in an error in the future\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "np.random.seed(12345)\n",
    "\n",
    "D = 6\n",
    "M = 3\n",
    "K = 10\n",
    "\n",
    "x = np.random.rand(D, 1)\n",
    "print(\"x:\", np.round(x, 2))\n",
    "\n",
    "print(\"C:\")\n",
    "C = [np.random.rand(D / M, K) for m in range(M)]\n",
    "[print(np.round(Cm, 2)) for Cm in C]\n",
    "\n",
    "dmat = [[]for m in range(M)]\n",
    "\n",
    "class Tpl:\n",
    "    def __init__(self, k, dist, pos):\n",
    "        self.k = k\n",
    "        self.dist = dist\n",
    "        self.pos = pos\n",
    "        \n",
    "    def print(self):\n",
    "        return \"k:\" + str(self.k) + \"_d:\" + str(np.round(self.dist, 2)) + \"_pos:\" + str(self.pos)\n",
    "\n",
    "for m in range(M):\n",
    "    for k in range(K):\n",
    "        t = Tpl(k+1, np.linalg.norm(x[D/M * m : D/M * (m+1), 0] - C[m][:, k]), 0)\n",
    "        dmat[m].append(t)\n",
    "        \n",
    "print(\"dmat:\")        \n",
    "for m in range(M):\n",
    "    s = \"\"\n",
    "    for k in range(K):\n",
    "        s += dmat[m][k].print() + \", \"\n",
    "    print(s + \"\\n\")\n",
    "\n",
    "print(\"sort!\")\n",
    "for m in range(M):\n",
    "    dmat[m].sort(key=lambda x:x.dist)\n",
    "    for k in range(K):\n",
    "        dmat[m][k].pos = k+1\n",
    "    \n",
    "for m in range(M):\n",
    "    s = \"\"\n",
    "    for k in range(K):\n",
    "        s += dmat[m][k].print() + \", \"\n",
    "    print(s + \"\\n\")\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> img/n_memory/.ipynb_checkpoints/plot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import pickle\n",
    "import yaml\n",
    "from pprint import pprint\n",
    "\n",
    "% matplotlib inline\n",
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'B32_act': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "             'y': [377688,\n",
      "                   1606836,\n",
      "                   12583792,\n",
      "                   155749892,\n",
      "                   896385912,\n",
      "                   5452351092]},\n",
      " 'B32_bound': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "               'y': [251072.0,\n",
      "                     1331072.0,\n",
      "                     12131072.0,\n",
      "                     40131072,\n",
      "                     400131072,\n",
      "                     4000131072]},\n",
      " 'B32_linear': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "                'y': [171072.0,\n",
      "                      531072.0,\n",
      "                      4131072.0,\n",
      "                      40131072.0,\n",
      "                      400131072.0,\n",
      "                      4000131072.0]},\n",
      " 'B64_act': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "             'y': [647496,\n",
      "                   3212120,\n",
      "                   25180484,\n",
      "                   442617656,\n",
      "                   2907829536,\n",
      "                   19796680572]},\n",
      " 'B64_bound': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "               'y': [371072.0,\n",
      "                     2531072.0,\n",
      "                     24131072.0,\n",
      "                     160131072.0,\n",
      "                     1600131072.0,\n",
      "                     16000131072.0]},\n",
      " 'B64_linear': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "                'y': [211072.0,\n",
      "                      931072.0,\n",
      "                      8131072.0,\n",
      "                      80131072.0,\n",
      "                      800131072.0,\n",
      "                      8000131072.0]}}\n"
     ]
    }
   ],
   "source": [
    "plots = yaml.load(open('dump/sift1b_pq_n_memory.yaml', 'rt'))[\"plots\"]\n",
    "pprint(plots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAxUAAADyCAYAAAA7tOitAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nIiIiIlKS/w//T5fgBwyWaQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f589a506eb8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Params\n",
    "fontsize = 13\n",
    "linewidth = 3\n",
    "markersize = 8\n",
    "\n",
    "plt.figure(figsize=[8, 3])\n",
    "    \n",
    "\n",
    "plt.plot(plots['B32_linear']['x'], plots['B32_linear']['y'], \"-\", lw=linewidth+3, ms=markersize, label='$B=32$ Linear', color='C0', alpha=0.3)\n",
    "plt.plot(plots['B64_linear']['x'], plots['B64_linear']['y'], \"-\", lw=linewidth+3, ms=markersize, label='$B=64$ Linear', color='C1', alpha=0.3)\n",
    "plt.plot(plots['B32_bound']['x'], plots['B32_bound']['y'], \":\", lw=linewidth, ms=markersize, label='$B=32$ Estimated bound', color='C0')    \n",
    "plt.plot(plots['B64_bound']['x'], plots['B64_bound']['y'], \":\", lw=linewidth, ms=markersize, label='$B=64$ Estimated bound', color='C1')    \n",
    "plt.plot(plots['B32_act']['x'], plots['B32_act']['y'], \"o\", lw=linewidth, ms=markersize, label='$B=32$ Actual', color='C0')\n",
    "plt.plot(plots['B64_act']['x'], plots['B64_act']['y'], \"P\", lw=linewidth, ms=markersize+2, label='$B=64$ Actual', color='C1')\n",
    "        \n",
    "# Texts\n",
    "plt.xlabel('$N$', fontsize=fontsize)\n",
    "plt.ylabel('Memory usage [byte]', fontsize=fontsize)\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "# Legend\n",
    "# handlelength: if 0, delete line in legend.\n",
    "# To re-order items in legend, set landles and labels\n",
    "handles,labels = plt.axes().get_legend_handles_labels()\n",
    "handles = [handles[3], handles[5], handles[1], handles[2], handles[4], handles[0]]\n",
    "labels = [labels[3], labels[5], labels[1], labels[2], labels[4], labels[0]]\n",
    "# http://matplotlib.org/users/legend_guide.html\n",
    "plt.legend(handles, labels,\n",
    "           bbox_to_anchor=(1.01, 1), loc=2, borderaxespad=0.,\n",
    "           fontsize=fontsize, handlelength=2)#, loc='upper left')\n",
    "\n",
    "\n",
    "\n",
    "# Grid\n",
    "# which='both': show more grids (useful for log scaling)\n",
    "plt.grid(True, which='both')#, color='darkgray')\n",
    "\n",
    "# Log\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "# Ranges\n",
    "#plt.ylim([0.01, 10**4])\n",
    "\n",
    "# Write\n",
    "# Adjust white spaces when the text size is big. This is manually adjusted\n",
    "# http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "plt.subplots_adjust(left=0.1, bottom=0.12, right=0.99, top=0.97, wspace=None, hspace=None)\n",
    "\n",
    "plt.savefig(\"n_memory.pdf\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> img/n_memory/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import pickle\n",
    "import yaml\n",
    "from pprint import pprint\n",
    "\n",
    "% matplotlib inline\n",
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'B32_act': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "             'y': [377688,\n",
      "                   1606836,\n",
      "                   12583792,\n",
      "                   155749892,\n",
      "                   896385912,\n",
      "                   5452351092]},\n",
      " 'B32_bound': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "               'y': [251072.0,\n",
      "                     1331072.0,\n",
      "                     12131072.0,\n",
      "                     40131072,\n",
      "                     400131072,\n",
      "                     4000131072]},\n",
      " 'B32_linear': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "                'y': [171072.0,\n",
      "                      531072.0,\n",
      "                      4131072.0,\n",
      "                      40131072.0,\n",
      "                      400131072.0,\n",
      "                      4000131072.0]},\n",
      " 'B64_act': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "             'y': [647496,\n",
      "                   3212120,\n",
      "                   25180484,\n",
      "                   442617656,\n",
      "                   2907829536,\n",
      "                   19796680572]},\n",
      " 'B64_bound': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "               'y': [371072.0,\n",
      "                     2531072.0,\n",
      "                     24131072.0,\n",
      "                     160131072.0,\n",
      "                     1600131072.0,\n",
      "                     16000131072.0]},\n",
      " 'B64_linear': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "                'y': [211072.0,\n",
      "                      931072.0,\n",
      "                      8131072.0,\n",
      "                      80131072.0,\n",
      "                      800131072.0,\n",
      "                      8000131072.0]}}\n"
     ]
    }
   ],
   "source": [
    "plots = yaml.load(open('dump/sift1b_pq_n_memory.yaml', 'rt'))[\"plots\"]\n",
    "pprint(plots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAooAAADqCAYAAAAlH2T/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\newAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f5899f1a518>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Params\n",
    "fontsize = 14\n",
    "linewidth = 3\n",
    "markersize = 8\n",
    "\n",
    "plt.figure(figsize=[9, 3])\n",
    "    \n",
    "\n",
    "plt.plot(plots['B32_linear']['x'], plots['B32_linear']['y'], \"-\", lw=linewidth+3, ms=markersize, label='$B=32$ Linear', color='C0', alpha=0.3)\n",
    "plt.plot(plots['B64_linear']['x'], plots['B64_linear']['y'], \"-\", lw=linewidth+3, ms=markersize, label='$B=64$ Linear', color='C1', alpha=0.3)\n",
    "plt.plot(plots['B32_bound']['x'], plots['B32_bound']['y'], \":\", lw=linewidth, ms=markersize, label='$B=32$ Estimated bound', color='C0')    \n",
    "plt.plot(plots['B64_bound']['x'], plots['B64_bound']['y'], \":\", lw=linewidth, ms=markersize, label='$B=64$ Estimated bound', color='C1')    \n",
    "plt.plot(plots['B32_act']['x'], plots['B32_act']['y'], \"o\", lw=linewidth, ms=markersize, label='$B=32$ Actual', color='C0')\n",
    "plt.plot(plots['B64_act']['x'], plots['B64_act']['y'], \"P\", lw=linewidth, ms=markersize+2, label='$B=64$ Actual', color='C1')\n",
    "        \n",
    "# Texts\n",
    "plt.xlabel('$N$', fontsize=fontsize)\n",
    "plt.ylabel('Memory usage [byte]', fontsize=fontsize)\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "# Legend\n",
    "# handlelength: if 0, delete line in legend.\n",
    "# To re-order items in legend, set landles and labels\n",
    "handles,labels = plt.axes().get_legend_handles_labels()\n",
    "handles = [handles[3], handles[5], handles[1], handles[2], handles[4], handles[0]]\n",
    "labels = [labels[3], labels[5], labels[1], labels[2], labels[4], labels[0]]\n",
    "# http://matplotlib.org/users/legend_guide.html\n",
    "plt.legend(handles, labels,\n",
    "           bbox_to_anchor=(1.01, 1), loc=2, borderaxespad=0.,\n",
    "           fontsize=fontsize, handlelength=2)#, loc='upper left')\n",
    "\n",
    "\n",
    "\n",
    "# Grid\n",
    "# which='both': show more grids (useful for log scaling)\n",
    "plt.grid(True, which='both')#, color='darkgray')\n",
    "\n",
    "# Log\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "# Ranges\n",
    "#plt.ylim([0.01, 10**4])\n",
    "\n",
    "# Write\n",
    "# Adjust white spaces when the text size is big. This is manually adjusted\n",
    "# http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "plt.subplots_adjust(left=0.1, bottom=0.17, right=0.65, top=0.97, wspace=None, hspace=None)\n",
    "\n",
    "plt.savefig(\"n_memory.pdf\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> img/n_time/.ipynb_checkpoints/plot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import pickle\n",
    "import yaml\n",
    "from pprint import pprint\n",
    "\n",
    "% matplotlib inline\n",
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'T1': {'x': [1000, 10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "        'y': [481.631,\n",
      "              16.8715,\n",
      "              0.8856229999999999,\n",
      "              0.122003,\n",
      "              0.0649425,\n",
      "              0.0644213,\n",
      "              0.058714800000000004]},\n",
      " 'T2': {'x': [100, 1000, 10000, 100000, 1000000, 10000000, 100000000],\n",
      "        'y': [1.64263,\n",
      "              0.353823,\n",
      "              0.146707,\n",
      "              0.117362,\n",
      "              0.164223,\n",
      "              0.677321,\n",
      "              5.00478]},\n",
      " 'T4': {'x': [100, 1000, 10000, 100000, 1000000, 10000000],\n",
      "        'y': [0.131616, 0.124865, 0.188138, 0.69619, 4.64845, 38.2836]},\n",
      " 'adc': {'x': [100,\n",
      "               1000,\n",
      "               10000,\n",
      "               100000,\n",
      "               1000000,\n",
      "               10000000,\n",
      "               100000000,\n",
      "               1000000000],\n",
      "         'y': [0.0222607,\n",
      "               0.0346283,\n",
      "               0.0759191,\n",
      "               0.693276,\n",
      "               5.95028,\n",
      "               60.2636,\n",
      "               589.092,\n",
      "               6001.89]}}\n",
      "{'T2': {'x': [10000, 100000, 1000000, 10000000, 100000000, 1000000000],\n",
      "        'y': [8360.9, 1153.3, 188.612, 33.2979, 8.42839, 6.9182]},\n",
      " 'T4': {'x': [1000, 10000, 100000, 1000000, 10000000, 100000000],\n",
      "        'y': [4.72548, 2.00774, 1.4557200000000001, 3.87194, 21.4414, 172.498]},\n",
      " 'T8': {'x': [100, 1000, 10000, 100000, 1000000, 10000000],\n",
      "        'y': [0.25938, 0.275264, 0.86939, 6.928089999999999, 69.8213, 975.927]},\n",
      " 'adc': {'x': [100,\n",
      "               1000,\n",
      "               10000,\n",
      "               100000,\n",
      "               1000000,\n",
      "               10000000,\n",
      "               100000000,\n",
      "               1000000000],\n",
      "         'y': [0.0316026,\n",
      "               0.0297394,\n",
      "               0.10325999999999999,\n",
      "               0.9253370000000001,\n",
      "               8.143889999999999,\n",
      "               85.1829,\n",
      "               813.944,\n",
      "               8367.1]}}\n"
     ]
    }
   ],
   "source": [
    "plots_b32 = yaml.load(open('dump/n_time_b32_topk1.yaml', 'rt'))[\"plots\"]\n",
    "plots_b64 = yaml.load(open('dump/n_time_b64_topk1.yaml', 'rt'))[\"plots\"]\n",
    "pprint(plots_b32)\n",
    "\n",
    "pprint(plots_b64)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAo0AAAF3CAYAAADATHGvAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRHJS0SgiIiIiOaloFBEREZGc/h/ggH8Hz8YSDQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f9f8dd759e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAo0AAAF3CAYAAADATHGvAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nJi3OENFr1hoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f9f904eb9e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import itertools\n",
    "\n",
    "for dataset, method : i\n",
    "for B in [\"32\", \"64\"]:\n",
    "    if B == \"32\":\n",
    "        plots = plots_b32\n",
    "    elif B == \"64\":\n",
    "        plots = plots_b64\n",
    "            \n",
    "    \n",
    "    # Params\n",
    "    fontsize = 14\n",
    "    linewidth = 3\n",
    "    markersize = 8\n",
    "\n",
    "    plt.figure(figsize=[9, 5])\n",
    "\n",
    "    # Plot\n",
    "    if B == \"32\":\n",
    "        # Put shade on plots when table is used\n",
    "        plt.plot(plots['adc']['x'], [plots['T4']['y'][0],\n",
    "                                     plots['T4']['y'][1],\n",
    "                                     plots['T2']['y'][2],\n",
    "                                     plots['T2']['y'][3],\n",
    "                                     plots['T2']['y'][4],\n",
    "                                     plots['T1']['y'][4],\n",
    "                                     plots['T1']['y'][5],\n",
    "                                     plots['T1']['y'][6]],\n",
    "                        \"o\", mec='none', ms=markersize+10, color=\"darkgray\", label=\"$T^*$\")\n",
    "\n",
    "        plt.plot(plots['adc']['x'], plots['adc']['y'], \"D:\", lw=linewidth, ms=markersize, label='ADC', color='black')\n",
    "        plt.plot(plots['T1']['x'], plots['T1']['y'], \"o-\", lw=linewidth, ms=markersize, label='$T=1$', color='C0')\n",
    "        plt.plot(plots['T2']['x'], plots['T2']['y'], \"P-\", lw=linewidth, ms=markersize+2, label='$T=2$', color='C1')\n",
    "        plt.plot(plots['T4']['x'], plots['T4']['y'], \"s-\", lw=linewidth, ms=markersize, label='$T=4$', color='C2')\n",
    "        \n",
    "    elif B == \"64\":\n",
    "        # Put shade on plots when table is used\n",
    "        plt.plot(plots['adc']['x'], [plots['T8']['y'][0],\n",
    "                                     plots['T8']['y'][1],\n",
    "                                     plots['T4']['y'][1],\n",
    "                                     plots['T4']['y'][2],\n",
    "                                     plots['T4']['y'][3],\n",
    "                                     plots['T2']['y'][3],\n",
    "                                     plots['T2']['y'][4],\n",
    "                                     plots['T2']['y'][5]],\n",
    "                        \"o\", mec='none', ms=markersize+10, color=\"darkgray\", label=\"$T^*$\")\n",
    "        \n",
    "        plt.plot(plots['adc']['x'], plots['adc']['y'], \"D:\", lw=linewidth, ms=markersize, label='ADC', color='black')\n",
    "        plt.plot(plots['T2']['x'], plots['T2']['y'], \"P-\", lw=linewidth, ms=markersize+2, label='$T=2$', color='C1')\n",
    "        plt.plot(plots['T4']['x'], plots['T4']['y'], \"s-\", lw=linewidth, ms=markersize, label='$T=4$', color='C2')\n",
    "        plt.plot(plots['T8']['x'], plots['T8']['y'], \"o-\", lw=linewidth, ms=markersize, label='$T=8$', color='C3')\n",
    "\n",
    "    # Texts\n",
    "    plt.xlabel('$N$', fontsize=fontsize)\n",
    "    plt.ylabel('Runtime per query [ms]', fontsize=fontsize)\n",
    "    plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "    # Legend\n",
    "    # handlelength: if 0, delete line in legend.\n",
    "    # To re-order items in legend, set landles and labels\n",
    "    handles,labels = plt.axes().get_legend_handles_labels()\n",
    "    handles = [handles[1], handles[2], handles[3], handles[4], handles[0]]\n",
    "    labels = [labels[1], labels[2], labels[3], labels[4], labels[0]]\n",
    "    plt.legend(handles, labels, fontsize=fontsize, handlelength=2, loc='upper left')\n",
    "\n",
    "    # Grid\n",
    "    # which='both': show more grids (useful for log scaling)\n",
    "    plt.grid(True, which='both')#, color='darkgray')\n",
    "\n",
    "    # Log\n",
    "    plt.xscale('log')\n",
    "    plt.yscale('log')\n",
    "\n",
    "    # Ranges\n",
    "    plt.ylim([0.01, 10**4])\n",
    "\n",
    "    # Write\n",
    "    # Adjust white spaces when the text size is big. This is manually adjusted\n",
    "    # http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "    plt.subplots_adjust(left=0.1, bottom=0.11, right=0.99, top=0.97, wspace=None, hspace=None)\n",
    "\n",
    "    if B == \"32\":\n",
    "        plt.savefig(\"anal1.pdf\")\n",
    "    elif B == \"64\":\n",
    "        plt.savefig(\"anal2.pdf\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> img/n_time/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import pickle\n",
    "import yaml\n",
    "from pprint import pprint\n",
    "\n",
    "% matplotlib inline\n",
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def BestT(N, B):\n",
    "    import numpy as np\n",
    "    return int(2 ** np.round(np.log2(B / np.log2(N))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkQAAADrCAYAAACINYlIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzsnWl4VEXWgN9KyNaBkABJFEQCKJvIuOCGIkQBHRZHZXFB\n8UMFdMDBldVRFNkcRRRQcRgYt4ERhhGJiCIkbjgIiBJlRzZBCUtCSDoJSae+H7dzSSfd6dtJd9IJ\n532e+3TfqnNPnRQd+uScqlNKa40gCIIgCMLZTEhNGyAIgiAIglDTiEMkCIIgCMJZjzhEgiAIgiCc\n9YhDJAiCIAjCWY84RIIgCIIgnPWIQyQIgiAIwlmPOESCIAiCIJz1nDUOkVJqrlJKii4JgiAIglCO\nep46lFJ/rqTOf2utj1fy2YCglOoK1K9pOwRBEARBCE6Up0rVSqniSujTwBVa6++rZJRSFwBPAdcA\nFwFfaa27u5HrAMx2ymUB84HntNaOUjIRwFrgViBDa62qYpsgCIIgCHUPjxEiJ1drrb+zokgpVQ84\nXXWTAMMJ6g38DwjzMF4c8DmwFfgT0Bp4GSMN+HQp0WeAf2itjyolvpAgCIIgCOWpyCH6Asj2QVex\n85lTVbLIYIXWejmAUmop0MSNzENAFHC71jobWK2UigEmKaVe1FpnK6U6AVfh6iAJgiAIgiC44HFR\ntdY6WWu93aoirXWx85ldVTVKa20lXfdH4FOnM1TCYgwnqZvz/lqgA7BXKbUPQCm1TykVX1UbBUEQ\nBEGoO3hLmQUz7TDWBplorQ8opezOvhVa6zeAN0r6lVJaa53kTXGTJk10UpJnsdzcXKKjoyvV7+1Z\nX/CnLl/1yRxYk/UkU1fmwIp8dcyBv/XJHMgcVEaXzEFwzsGmTZuOaa29BkIsOURKqf5ArNb6H877\nlsD7GNGXNcADWuusyhpeSeIwFlKXJdPZ5xNKqeHAcIDExEReeuklj7I5OTnUr+9501pF/d6e9QV/\n6vJVn8yBNVlPMnVlDqzIV8cc+FufzIHMQWV0yRxUbg42b97MtGnTGD58OJdeemmlbfU0TnJy8n5L\nD2mtvV7AZuCxUvcpwE5gHLAXmGtFT2UuYCmQ5qa9EHjUTfuvwNSqjHn55ZfrikhNTa10v7dnfcGf\nunzVJ3NgTdaTTF2ZAyvy1TEH/tYncyBzUBldMge+z8HatWu1zWbTgLbZbHrt2rW+GWhhHGCjtvDd\nb7UwYysgHUAp1RDo5XSQpgMTgX4W9fiTTKChm/Y4Z58gCIIgCEFKamoqffv2xW63A2C32+nbty+p\nqak1Yo8vlapLChZ1AxwYW97BiMjUxCLl7RhrhUyUUs0Bm7NPEARBEIQgpKwzVEJNOkVWHaIfgcFK\nqWjgQSBVa13g7DsfyAiEcV74BLhJKdWgVNsdQB7G9n9BEARBEIIMT85QCTXlFFl1iCYAt2HUJeoG\nTCrVdyuw3p9GKaVsSqkBSqkBQDMgvuReKWVzir0JFADLlFI9nIuiJwEztetWfEEQBEEQgoDNmzdX\n6AyVUBNOkaVdZlrrr5VS5wNtgD3adUfZAmC3n+1KAJaUaSu5bwns01pnKqVuBOYAKzB2nL2Cq7MW\nEEJDQ9m9ezeFhYVu+xs2bMi2bdt87vMVf+ryVZ832WCag7CwMBISEoiJifHLmIIgCELlmDFjhldn\nqAS73c7QoUPZt29fYI1yYrkOkdb6FLDJTftKv1pk6NwHeD1nQ2u9FbjB3+NXRHZ2NjExMTRt2pSo\nqCjcHQdy6tQpGjRo4Obpivt8xZ+6fNXnTTZY5kBrTV5eHocOHQIQp0gQBKEGsNvtvPvuuzzwwAPM\nmjXLklNks9lYuHBhNVhnYNkhUko1xdhN1gyILNOttdZj/WlYsJKRkUGzZs2w2WzehYUaRymFzWaj\nWbNmHD58WBwiQRCEaub555/n1Vdf5cSJE/Tv35+UlBSvaTObzUZKSgrJycnVZqfVwox3Am9jRG2O\nUv4QVw2cFQ5RYWEh4eHhNW2G4CNRUVEeU5yCIAiCf9FamxmUgwcPcuLECQA++eQTFixYUKFTVBPO\nEFhfVD0F+A/QRGvdTGvdsszVKoA2Bh3u0mRCcCP/ZoIgCIGlsLCQtWvXcvXVV/PNN9+Y7aNHjwag\nVatWDB06lHr16pGcnExKSkq5bEtNOUNg3SFqDPxDdm8JgiAIglAWrTVdunRh8uTJrF+/nlmzZpl9\nHTt25Msvv2Tnzp0MGDDAdILKOkU16QyBdYdoGdA9gHYINUjLli1RSrFnzx6X9rS0NJRS5tWgQQPa\ntWvHsGHDSE9Pd6uroKCAl156ieuuu47o6GhsNhtXXHEFL7/8Mnl5edXx4wiCIAjVwNatW82lCEop\n+vbta/Z98sknZGaeOTSia9euhIaGltNR4hQlJibWqDME1h2iUcAFSqn5Sqm7lVK9y16BNLIuk5qa\nSlJSUo2VKv/222/NLY1Lly51K/P+++/z7bffsnz5ch577DHS09Pp1q0b//jHP1zk8vLy6NGjBy+8\n8AK9e/dm+fLlfPTRR9xyyy3MmDGDt956K9A/jiAIghBAtNZ88skn9OrVi4suuohly5aZfQ899BCJ\niYk899xz/PLLL8TFWTtnPTk5mcWLF9eoMwTWd5m1Aa7EqAF0v5t+DZR3/YQKKV2ts2/fvjXiHS9a\ntIjo6Gg6duzI0qVLeeGFF8rJdOrUiY4dOwJwww03MGzYMO69914efvhhunXrxgUXXADA008/zfff\nf8/69etp0aKFuR2+R48ejBw5ku3b5UQVQRCE2s6YMWP46aefAJg1axZ33HEHAImJifzrX//ihhuq\ntRqO37AaIVqIUaW6D9AWwzEqfZ1Vi6r9QTAcaudwOPjggw+45ZZbuP/++9mxYwc//vij1+dCQkKY\nNm0aoaGhzJ8/HzDsnzdvHg899JDpPJWmUaNGdOnSxe8/gyAIghA4jhw5wrhx48jKMuoxK6V49NFH\nAeO7oGnTpi47xUJCfDkiNbjwJUJ0u9b600Aac7bg7VC76ooUpaamcuTIEe68806uu+46Ro0axaJF\ni/jDH/7g9dm4uDg6d+7M//73PwA2bdpEbm4uN998c6DNFgRBEAJMUVERgwcPZunSpRQXFxMfH88T\nTzwBwN13382ePXsYNmwYLVu2rGFL/YdVV+47jENchSry5ZdfBs2hdosWLSI2Npabb76ZRo0accMN\nN7B48WK01paeP++88zhy5AiAWQn6/PPlYyIIglAbcTgc5vt69eqRnZ1NcXExALNnz6aoqAgw6rpN\nnTq1TjlDYN0hehwYpZS6RynV1Hn4qssVSCNrA5MmTTJ3Y11//fUufU2bNjX7brvtNkuH2vXs2dN8\nZvjw4Wbf4cOHzfaYmBg2bSp3moolTp8+zbJly7jtttvMQpP9+/dn//79fPvtt5Z0uHOcpN6PIAhC\n7eLo0aO88MILJCUl8csvv5jtJfWDbrjhBmbPnl2r02FWsJoyK/nWfbsCGVlUbQGr1ZJLe+qB4JNP\nPiErK4vevXubueGuXbsSERHBokWLLK33OXToEImJiQA0a9YMgAMHDtCmTZvAGS4IgiD4jby8PNq0\naWN+D8yePZtXXnkFgF69erFgwQKGDh1akyZWG1bdvfuBoc5XT5dggbCwMEty7uo1+JNFixYBMHDg\nQOLi4oiLi6N9+/YUFBSwZMkSrw5ZZmYmGzdu5JprrgGgc+fOREdH8+mnssxMEAQhWCkuLiY1NdWM\n8EdFRTFgwACzf9WqVWaaLCQkpM6lxSrCUoRIa/3PANsRMJRSXwCxGOew7QTuD0TF7UmTJjFp0iTA\nOIG9NIcPHzbff/zxxwwaNKjSh9o1bdrU/CBX9tT43NxcVqxYwV133eWSjrPb7ezYsYPHH3+ctWvX\nenTeiouLGT9+PA6HgwceeAAwfqlGjBjBG2+8wdChQ2nevLnLM1lZWWzbts10oARBEITqIz8/n/nz\n5/Pqq6+ye/duvvnmGzMTMHr0aH744QceffRRBg4cWOdTY56wfNp9LeYWrfVJAKXUTOAp4K81Zcz1\n119f44faLV++HLvdzujRo7nqqqvM9lOnTtGzZ0+mTJnCokWLGDJkCABbtmwhJyeH/Px8du7cycKF\nC9m4cSPz5s0zaxABvPDCC3z33Xdce+21/PnPfzZrUaxfv57Zs2czbtw4cYgEQRBqiMmTJ5ORkQEY\n9YNKHKKOHTuyYcOGmjQtKPDoBiqlvldKXWRVkVIqxPlMu6oapZS6QCk1Tym1RSnlUEqleZDroJRa\no5SyK6UOK6WeV0q55JpKOUMhQDRGEckapaYPtVu0aBEXXnihizNUQlhYGIMGDWLZsmUUFBQAMHjw\nYK655hr69OnDyy+/TMeOHfniiy+4/37XTGlUVBSff/45EydOZMWKFfTr149+/frx3//+lzFjxjBi\nxIiA/lyCIAiCseHlq6++YtiwYea61cjISB5++GEAGjZsSOvWrS3vKD5bqChCdAnQ2IcdZPWcz/hj\nx9lFQG/gf4DbvI1SKg74HNgK/AloDbyM4eQ9XUZ2JXAF8DPwhB/sqzIlTlFJpKg6D7VbsWJFhf2v\nv/46r7/+OuB+JxmUTwuWEBERwZNPPsmIESMqlc4TBEEQKk9GRgYjRoxg165dAPTs2ZNBgwYB8PDD\nDxMfH899991H/fr1a9LMoMRbojAVOGXxysR/0ZcVWuvmWuuBGE6MOx4CojAKRq7WWr8JPAc8rpSK\nKS2ote4NnINRT+nPfrKxypQ4RS1atKjxQ+0EQRCE2knpg7Pj4+NddjOXPnU+MTGRkSNHijPkgYoi\nRJXdZ7e3ks+ZaK2LLYj9Efi0zALpxcAMoBvgEgbRWjuUUm8D/wZerKqN/iI5Odk8XFUQBEEQrPLj\njz/y6quv8tFHH7F7925iY2NRSjFgwADmzJnDkCFD+Mtf/lLTZtYaPDpEWuuKag4FA+2AtaUbtNYH\nlFJ2Z98KZ1otXGt9xCnSH/ipes0UBEEQBP+yb98+LrnkEvN+wYIFPP7444CRJhs3bhyNGzeuKfNq\nJSrYF1UppZYCTbTW3cu0FwJPaa1nlWn/FXhHaz1BKdUKIyIUgbHtfhvwSCkHqfRzw4HhAImJiZcv\nXrzYrT0NGzakZcuWFdYJcjgcHvsr6vMVf+ryVZ832WCcg927d3Py5MkKZXJyciyHk63IepLxZRx/\n2BFIfd7kq2MO/K1P5kDmoDK6AjkHubm5/PDDD1x77bVm25gxY8zdYd26dTNLv9TVOfCF0vqSk5M3\naa07e31Iax3UF7AUSHPTXgg86qb9V2BqVca8/PLLtSe2bt2qs7OzPfZrrSvs9/asL/hTl6/6auMc\nbN261atMamqqZX1WZD3J+DKOP+wIpD5v8tUxB/7WJ3Mgc1AZXZWZg7Vr1+rExES9du1at88cOXJE\nP/roo7pBgwZaKaX37Nlj9n366af6jjvu0N9++22V7PbV5qrI18TnANioLXz31+YIUQYwV2v9XJn2\nXGCS1vpvlRirH9CvWbNmw9577z23MhIhsiYbjHMgEaLA6AvGvwirW5fMgcyBFfmy/Zs3b2b8+PEU\nFBQQERHBtGnTuPTSS12eycrKYtCgQeZC6QEDBjBy5Ei/2u1PXcH4ObAaIarN5Si3Y6wVMlFKNcfY\n9r+9RiwSBEEQBAuUdoYACgoKGD9+PG+++SbTp083S57ExsbSs2dPAM4//3xat25dYzbXeayEkYDG\nVuQCceE5ZTYeOAE0KNX2JGAHYqoypqTMqi4bjHMgKbPA6AvGEHl165I5kDmwIl/Sv3btWm2z2TRG\nqRq31zfffGM+t2PHDr1q1SrtcDgCYrc/dQXj5wB/psyUUgXAcmAhxlZ3K9viK42zGGRv5+0TQAzw\nrPN+pdba7txBthVj19gMoBUwE5iltX6aSiApM0mZScqsboTIq1uXzIHMgRX5nJwcdu3a5RIZ8sSl\nl17KzJkzLY/tix2B1BWMnwN/p8xGAAlACnBQKTVVKdWm0pZ6JwFY4ryuBjqUuk8A0FpnAjcCoRg1\nh54DXuGM4yQIgiAIQcOWLVssOUMAW7duZfPmzdVglWBiJYxUcmFEYZ4H9gEO4BvgAaC+L3qC/Tob\nUma7du3Sw4cP1xdffLEOCQnR3bp1K6evuLhYT5kyRZ933nk6MjJSd+3aVW/evLnc2D///LO+4YYb\ndFRUlD733HP1X//6V52ZmenV7meffVYDulevXuVk+vfvr7t162bep6amakA3atRInzp1ykXX7Nmz\ntfFRrhhJmQVGXzCGyKtbl8yBzIEV+cTExArTZGWvFi1aVIvd/tQVjJ8DLKbMfFpUrbX+RWv9jNY6\nCejpdIreAn5XSv1TKXVZFXwzoRr5+eefWblyJW3btqVNG/fBvunTpzN58mTGjh3LihUrqF+/Pj16\n9OD33383ZTIzM+nRowdKKZYvX84zzzzDyy+/zJQpUyzb8tlnn1k+afnEiRO88cYblnULgiDUJJs2\nbaJkCcbYsWPLHertCZvNxsKFCwNpmlAGn7fdO9f3DAL+D7ge46yxD4FeQGdgnK7ElvdgoLrWEP1p\n1Z84UXDC4/ONIhqR0ifFq71VWYtTXFxMSIjhD997770cP36cFStWmPry8/O54IILGDVqFOPGjQOM\nwmAdO3Zk6NChTJw4kdDQUF5++WVeffVVfvrpJ2JijCPkZs2axbRp09i1a5fZ5s7uqVOnMm/ePJo2\nbUpSUhKLFi0yZUpsWrlyJQBfffUVffr0oWvXruzcuZP09HQiIyNxOBzMnz+fp556iuzs7HJjlUbW\nEAVGXzCuGahuXTIHMgdl5Xfs2MGcOXP46aefiIyMZMmSJQDs2rWLMWPGUFRU5FGPpy34gbLbn7qC\n8XPg98KMGM7PQiAbOAnMA64sIzMGOG5VZ7BegU6ZdfxnR6+XFfyVfitJT5XWt2bNGg3obdu2ucgO\nHTpUX3bZZaZs165d9R133OEis3//fg3ojz76qEK7n332Wd24cWO9ePFirZTSW7ZsKWdTCSUps5Ur\nV+rw8HA9e/ZsU5ekzPynqzL6gjFEXt26ZA5kDrTWLsUVt27d6pL+euWVVyztMrPZbB6LNAbKbn/q\nCsbPARZTZhUd7mqilNoDJAHrgL8AH2it7W5E1wDTregMRkpFiEhLS3Mr07BhQxwOB6dOnfKop6J+\nh8NhyZaK9FsZxxeKiopwOBwu+n744QdCQ0M555xzXMZo1aoV//73v03Zbdu2ce2117rIxMXFYbPZ\n+PHHH+nevbtHuwsKCtBac/PNN9O6dWsmTZrEP//5TxebSvTa7cbHrVGjRtx1113MmDGDu+++m5CQ\nEPLz8wHvc5afn+/x37WEnJwcrzK+yHqS8WUcf9gRSH3e5KtjDvytT+ZA5sAXXTt37mTZsmXk5eWh\nlDLbO3fuzA8//ED37t2Jjo429SmleOGFF8otsI6IiOCFF15AKVWln0E+B5XTZ8khwqgFtEBrvaMi\nIa31JmpxsUet9QpgRefOnYe5+yIH2LZtG6GhoTRo0MBsu/jti/1uS5dlXXyST78vvdJj1atXj9DQ\nUJefKy8vj/r16xMbG+sie84552C323E4HMTGxpKVlUViYqLLfIBRTMxut5drB8NxadCgARERESil\naNiwIRMnTuSBBx7gt99+o02bNqZNJc+X5N2jo6P561//ynvvvcd///tfBg0aRGRkJIDbsUoTGRnp\nNQSdlpbm1omrrKwnGV/G8YcdgdTnTb465sDf+mQOZA6s6lq4cCEjRowAICQkhBYtWtCyZUsA3n33\nXWJjYznnnHPK6evevTuXXHIJffv2xW63Y7PZSElJITk5uVrsDpSu2vw58Oq8KKUigUuBcytnlnC2\n43A4KCoqMi/tZt3aPffcw/nnn8+0adO86mvdujV33nkn06dPtxxxEwRB8AdHjx4lPf3MH6B9+/Yl\nIiICMNZmfvjhh2Zfu3btTGfIHcnJyaSkpJCYmOg3Z0ioPF4dIq11PnAFRr0f4SwhLi6OnJyccg5H\nZmYmNpuN8PBwU87dQuWsrCzi4uIAuPHGGwkLCzOvr7/+upx8vXr1GDNmDO+99x779+/3at+ECRPY\ns2cP//nPfyrz4wmCIPjEzz//zP3330/z5s158MEHzfb4+Hjuu+8+Bg8ezNy5c3nsscd80pucnMzi\nxYvFGQoCrFaqfhvI1lo/EniTao7q2mXWdXlXr7asu32dVxl/VXx2t8vsiy++oF+/fmzatIkLL7zQ\nlB05ciTp6emkpqYSGhrKzTffzLnnnuuyPfTXX3+lQ4cO/Pvf/+aPf/wju3btKrcOKTY2lqlTp/LW\nW2+xb98+wDjLp1OnTvTu3Ztjx4653WX2v//9jw4dOgBGVGnnzp3cf//9jBkzRnaZ+Ym6sKukunXJ\nHNT9OVi1ahUzZsww++bOnWv+X6S1RilV5+fAH/K1fpcZcDdwCGMt0f1AH4yjNczLip7acskuM63z\n8vJ0TEyMnjx5stmWm5ur4+Pj9cSJE03ZqVOn6ri4OJdn//a3v+moqCh98uTJCu0u2WVWmpkzZ+qI\niAjdpUsXt7vM0tPTzbZNmzZpQCcnJ8suMz9SF3aVVLcumYO6NQdHjx7VU6dO1U888YTZlpeXp5s0\naaIB3blzZ/3ll1/6PHZtmoPK6grGOcCfu8yAknDJ7c6rnF+FpNQs0ziyMcfzj1fYH2jsdrsZfTl0\n6BDZ2dl8+OGHREVF0bt3b2w2G+PGjWPy5MnExcXRrl07Zs6cSXFxMY88ciZQ+NBDD/Haa69x++23\nM3bsWH755RcmTZrEyJEj3dYg8saIESOYOnUq69ato1u3bhXKXnbZZfTs2ZPVq1f7PI4gCII75syZ\nw5NPPklBQQEJCQlMnz6devXqERkZyeuvv07z5s256qqrXHaTCXUDqw5Ry4BacZaRdkdaTZtARkYG\nAwcOdGkbMmQIAHv37iUpKYlx48ZRXFzMtGnTOH78OJ07d2b16tUkJiaaKbC4uDjWrFnDqFGj6Nev\nH7GxsTz22GM88cQTlbLLZrPx2GOPMXHiREvyY8aMEYdIEIRKU1RUhN1uN/+Aa9u2rbkVPiMjg48+\n+ojbbzfiAGX/zxTqFpYcIq2191WuQq0iKSmp3G6vku3wJSilmDhxolfnpEOHDqxdu7acLm9MmjSJ\nSZMmlWufMGECEyZMcGnr3r27291pV111ldt2QRCEijh27Bjz58/n9ddf59Zbb+W1114DoEePHrRv\n3x6bzUbPnj3p06dPDVsqVBeWj+5QSkVgrB/qDDQHRmqtdyml7gC2aK23Bc7M6qG6FlX7YyG0v3X5\nqs+bbDDOgSyqDoy+YFxEWd26ZA5q3xzMmjWL5cuXAxAVFcWSJUuIjo4G4OTJk8TExJCbm1un5yAQ\nuoJxDvy9qLoNsB/IwqhG7QAuc/bNAd6xoqe6LwzHbQ2wDePMtRdxOoEVXWfDafdV1Vcb50AWVQdG\nXzAuoqxuXTIHwT0HhYWFeunSpXrjxo1m288//2welxEfH6+//fbbKtsWzHNQXbqCcQ7w82n3rwEH\nMI7vuAkovZrsC+A6i3qqmyJgrNa6PUZxyatwvyhcEARBqIO89dZbtGrVigEDBjB16lSzvUOHDvzl\nL3/h7bff5sCBA1x99dU1aKUQDFh1iLoC07TWWRgedWmO4Ocq1kqpC5RS85RSW5RSDqVUmge5Dkqp\nNUopu1LqsFLqeaWUmT/RWv+mtd7ofH8a2IIRNRIEQRDqKLrUUpCMjAwOHjwIwIcffuhS+PXVV19l\nyJAh5vE/wtmNVYcoH4jy0NcMI5XmTy7CqG+0A9jpTkApFQd8juGg/Ql4HngCeM6DfGPgVuBTP9sq\nCIIg1DBFRUUsW7aMxx57jEWLFpntw4cPJzw8nPj4eCZMmGCuExKEsljddr8amKCU+hzIcbZp50Lr\nR4CVfrZrhdZ6OYBSainQxI3MQxhO2u1a62xgtVIqBpiklHrR2YZTRwRGUclZug4s/hYEQRBcue22\n20hJSQHgtdde4+677wYgISGBzz//nCuuuEIiQUKFWI0QPQXEA7uBdzGiMs8A6UBTwFrRGItorYst\niP0R+LS04wMsxnCSzIp+zhTa+8BmrfXL/rRTEARBqBnS09PJzMw072+77Tbz/caNG9mzZ49537Vr\nV3GGBK9Ycoi01geBPwBvYiys3oOxbmgJcLnW+vdAGVgB7YDtpRu01gcAu7OvhHnAKYx0miAIglCL\nWb58OcnJyXTq1In58+eb7XfddRft27fn3nvvZf/+/bRu3boGrRRqI5brENUUJSkzrXX3Mu2FwFNa\n61ll2n/FKAMwQSl1LfA18BNGqQCABVrr19yMMxwYDpCYmHj54sWL3dojdYisyQbjHEgdosDoC8a6\nI9WtS+ag+uZg3LhxrF+/HoDExETef/998/8ArbXPtYMqIljnoKp2BFJXMM6BX+sQ1eSFsfYnzU17\nIfCom/ZfgalVGfNsqEO0a9cuPXz4cH3xxRfrkJCQcoe7aq11cXGxnjJlij7vvPN0ZGSk7tq1q968\nebOlsXHW91i3bp1Le3p6ugZcakR069ZNA3rq1Knl9DRu3Fg/++yzHseROkQ1X8MkGOuOVLcumYPK\nzcHatWt1YmKiXrt2rdtntmzZoocNG6Z37txptq1atUoDOjQ0VA8cOFAfO3asSnb7anNV5OVzUAfq\nECmljiqlMiq6fHTe/EEm0NBNe5yzT6iAn3/+mZUrV9K2bVvatGnjVmb69OlMnjyZsWPHsmLFCurX\nr0+PHj34/XfrGdIXXnjBsuwrr7yC3W63LC8IQu0lNTWVvn37cuTIEfr27UtqaqrZp7Wmb9++dOrU\nib///e/MnTvX7OvZsyczZsxg7969fPDBBzRuHPjDsIWzA6uLque6uf6FUYMoz3lf3WzHda0QSqnm\ngI0ya4uE8vTr14+DBw+yZMkSLrroonL9+fn5TJ8+nfHjxzNq1Ch69OjBkiVLUEoxZ84cS2N0796d\nlStX8sMPP3iVveaaa8jOzuatt97y+WcRBKF2UeIMlfwBZLfb6dOnj3kmolKKZs2amfILFiwgJ8fY\n4BwSEsLXdoygAAAgAElEQVSYMWNo3lxKygn+xeqi6kla6+fKXI8CnYDvMNJX1c0nwE1KqQal2u7A\ncNC+qAF7KsffLoRJDY3XaiQkpOJ/+nXr1pGdnc2gQYPMtujoaPr168cnn3xiaYzbb7+dDh06WIoS\nNW3alKFDh/LSSy+ZJ00LglD3KOsMlZCXl0fv3r3NSNGoUaMIDQ1l4MCBfPzxx1I/SAg4ViNEbnHm\n5uYDo/xjjoFSyqaUGqCUGoBR+DG+5F4pZXOKvQkUAMuUUj2ci6InATO161b84CY3w/U1SNi+fTuh\noaFceKGro9a+fXu2b7cWgFNKMWHCBJYtW8a2bd7LP40dO5YjR46wcOHCStksCEJw48kZKqGgoMBM\nn1188cUcPnyYDz74gK5du6KUcvuMIPiLKjlETloB4X7QU5oEjC39S4CrgQ6l7hMAtNaZwI1AKLAC\no0L1K8CzfrblrCQzM5P69euX28EVFxeH3W7n9OnTlvTceeedtGrVyuUMIU8kJSUxePBgXnzxRYqK\niipltyAIwcnmzZvp06eP13WCdrvddIoSEhKqyTpBsFipWin1ZzfN4UB7YDCGo+I3tNb7cD1A1pPc\nVuAGf45dKSa5ru1u4EHMW19ZPd5w0TWp4u3kgUBrjcPhMO+VUuUcqNDQUMaNG8dDDz3Ec8+5PVXF\nhfHjx/Puu+/y/vvvc9999/ndZkEQqp+8vDyefvpp8vLyLMnb7XaGDh3Kvn37AmuYIJTCaoRojptr\nGoYz8jp+TpkJNU9cXBw5OTkuDg8YkSObzUZ4eDhffPEFYWFh5nXjjTe61TVkyBCaNm3K9OnTvY7b\ntm1bBgwYwPTp0ykutlKwXBCEYCcyMpKYmBjL8jabTVLnQrVjdVF1iJsrSmt9odZ6jNY6N9CGCtVL\nu3btcDgc7N6926V9+/bttGtnbO67/PLL2bBhg3nNmzfPra7w8HCeeuop3n77bX799VevY0+cOJEd\nO3awdOnSqv8ggiBUK/n5+SxcuJAuXbqYR2sopbjnnnvM9xVhs9lISUkhOTk54LYKQmmsHu4qVESZ\ndNWpU6do0MB9cqxcX+k0mY9pr4rGqSpdunQhJiaGJUuW8PTTTwNGGHvFihUMHz4cgAYNGtC5s/fi\nnwDDhg1jypQpvPjii15lO3XqRL9+/Zg6dWpJsU1BEGoBWVlZtG3blowMY5PIP/7xD5588kkAevTo\nQY8ePahXrx633HKL27VE4gwJNYnVNURDfFGqtX6ncuYI1YXdbmflypUAHDp0iOzsbD788EOioqLo\n3bs3NpuNcePGMXnyZOLi4mjXrh0zZ86kuLiYRx55xOfxIiMjefzxxxk7dqwl+YkTJ3LVVVf5PI4g\nCNXL7t27ueCCCwCIjY3lsssuY9WqVQAsXLiQJ554AqUUERERdO/eHYCUlJRyu83EGRJqGqsRon9i\nHMUAroudPbWJQ2SV6ARjy3109e6myMjIYODAgS5tQ4YYfu/evXtJSkpi3LhxFBcXM23aNI4fP07n\nzp1ZvXo1iYmJnDp1yucx//znPzNjxgxOnDjhVfbKK6+kZ8+erF692udxBEEILEVFRfz3v/9l1qxZ\nfPvtt+zatcvsGz16NFu3bmXUqFE8+OCDblNkycnJLk6ROENCMGDVIboC+AD4B7AMyMDY/t4fuB8Y\nhFSHrhxP7fIuEwCSkpLKpaPKpuCUUkycOJGJEyf6rD87O7tcOq9+/focP3683DhpaWludXz22Wc+\njysIQuDJyspiyJAh5OfnAzBnzhz+9Kc/AdCrVy/27NlDvXoVf72UOEV33XUXixYtEmdIqHGs7jJ7\nGXhdaz1Va71da33C+ToFY5fZTK11bskVOHMFQRCE6mbbtm1MmTLF/COqSZMmDB48GICwsDCXumQh\nISFenaESkpOTWbx4sThDQlBg1SG6EvjJQ99PGBEkQRAEoQ5x6NAhbr75Zjp06MDTTz/NunXrzL5H\nH32Uv/71r+zfv9/l8FVBqK1YTZkdBIYCn7rpewDwvpdaEARBCHq01ua6nyZNmrB582az79VXX+Xa\na68FoGPHjnTs2LFGbBSEQGA1QjQB6K+U+kkpNVUp9ajz9SfgdmB84EwUBEEQAs3+/fsZM2YMl1xy\nCYWFxnndERERPPzwwyiluPXWWxk5cmQNWykIgcNShEhr/R+l1FXAOOAu4Bzgd2ADcJ/WelPgTBQE\nQRACSXp6OpdccolZHX7ZsmUkJiYC8MgjjzBkyBBatWpVkyYKQsCxfLir1vp7rfUgrXVLZ5Xqls57\ncYYEQRBqEadPn2bDhg3mfceOHenQoYN5v2zZMvN948aNxRkSzgr8cdq9IAiCUAs4fvw4kydPpkWL\nFiQnJ5OVlQUYJTZGjx7NjTfeyEcffcS//vWvGrZUEKofcYgEQRDOEjIyMnjmmWf4/fffyc3NZcGC\nBWbfAw88wOeff06/fv0IDQ2tQSsFoWao8w6RUuoNpdQhpZQciiUIwlmDw+Fg+fLlPPfcc2Zb+/bt\nuemmmwBo2rQp9evXN/u8HboqCHWds+Fw10XAJIxF4IIgCHWe9evXc9ddd7F3716UUtx7773mOqBn\nnnmG++67j/79+xMeHl7DlgpC8OA1QqSUilBKDVZKXVgdBjnHvEApNU8ptUUp5VBKpXmQ66CUWqOU\nsiulDiulnldKucR6tdZfaq2PVIvhtYjdu3czYsQIOnXqRGhoqHnoojcmTZpkbsEty4ABA1z0pKWl\noZSicePG5OTkuMjOmTNH/iIVBD9SUFBgvm/VqhWHDx8GjLpCc+bMMfu6dOnCXXfdJc6QIJTBq0Ok\ntS4A5gNNA2+OyUVAb2AHsNOdgFIqDvgc4zDZPwHPA08Az7mTF1z5+eefWblyJW3btqVNmzY+P792\n7VqXXSoVceLECd544w2fxxAEoWK01qxZs4ZbbrmFbt26mUdrxMfHM3jwYOLi4hg3bhyPPfZYDVsq\nCMGP1ZRZOtAG+CKAtpRmhdZ6OYBSainQxI3MQ0AUcLvWOhtYrZSKASYppV50tgUtuQVFzPtyD+99\nu59MeyFxtjDuuaYFI65vTXRE4DOZ/fr1Mw9jHDBgAMeOHbP8bKNGjTj33HOZMmUKH374oVf57t27\nM3PmTB555BEiIyMrbbMgCK785z//YeDAgeb9zz//bJ4LNm3aNGbPno3NZqsp8wShVmF1UfVjwBil\nVF+lVMC/rbXWxRbE/gh8WsbxWYzhJHULiGF+IregiNte/4Z5X/zCCXshGjhhL2TeF79w2+vfkFtQ\nFHAbQkIqv55eKcWTTz7JRx99RHp6ulf5MWPGcOLECebPn1/pMQVBgMOHD/PVV1+Z93379iUhIcG8\n37Jli/k+ISFBnCFB8AGr34ofYqTMlgP5SqmjSqmM0lfgTPRIO2B76Qat9QHA7uwLWuZ9uYf9x+0U\nFLn6fQVFxew/bmfel3tqyDLr3HbbbVx44YVMmTLFq2zz5s0ZMmQIL774onkkgCAI1tm6dSuDBw+m\nRYsW3H333ebvUWRkJE888QQjR45k+/bt3H333TVsqSDUXlRJzrlCIaUmYazV8YjWOiBrd0pSZlrr\n7mXaC4GntNazyrT/CryjtZ7gvJ8P3Aw0Aw4Bq7TWD7oZZzgwHCAxMfHyxYsXu7WnYcOGtGzZ0qVO\nx8VTvqz0z+cv0ideX+ln7733Xo4fP86KFSu81h+ZOnUqb731Fnv27GHx4sWMHDmSDRs2cOGFF5p6\nVq5cicPhYN26dfTp04f//e9/REZGcvnll/Pqq68yePBg5s+fz1NPPUV2dtUymw6Hw3LNlN27d3Py\n5MkKZXJycly2IldV1pOML+P4w45A6vMmXx1z4G991TEHmzdvZtq0aYwfP55LL720Qv2bNm3iySef\nNO+feeYZMzVWFbsrQj4HMgeV0RWMc5CcnLxJa93Z2zNWzzKbVDXTag53zo8HubeUUr8B/erVq3d5\ngM0KehwOB6Wd5dDQ0HK7wu644w6mT5/OzJkzvS6abtWqFf3792fmzJnceeedAbFZEGoLmzdvZvz4\n8RQUFDB+/HimTZtmOkXZ2dl8/PHHOBwO7rnnHgAuu+wykpKS2LdvH506dSIuLq4mzReEOolP64Gc\nO7s6As2BT7TWmUqpSOC0xXU//iQTaOimPc7ZJ1SBfv368fXXX5v3H3/8MV27dnWRqVevHqNHj2bM\nmDGMHz/eq84nn3ySq666yuWcJEE42yjtDAEuTtHx48d56aWXKCgoICoqiltvvZX69eubR2vYbLZK\n7QoVBMECWmuvF4bj9CKQCxQDDuAyZ9/HwHNW9FTmApYCaW7avwQWlWlrjpHa61eVMS+//HLtia1b\nt+rs7GyP/VrrCvuzs7P1y59t120mrtQtxqaUu9pMXKlf/mx7hfqtjOML/fv31926dXPRt337dr1h\nwwbzKul79tlndePGjc37/Px83bRpU/3www+bekpsS01N1YBOT0839d5+++26ffv2+rXXXtPGx69q\n+DIHW7du9SqTmppqWZ8VWU8yvozjDzsCqc+bfHXMgb/1BWoO1q5dq202m3b+P+Vy2Ww2vWDBApe2\n1157LaB2+1OXfA5kDqzI18QcABu1he9+q2uIZmCsr3kcSAV+ATprrb93rr15SGt9WdVcM49je1pD\nNB54CmihtT7lbHsSox7ROboS2+6VUv2Afs2aNRv23nvvuZVxt4aoLBWta3E4HBQ44O6Fm/k1K99l\nYXVEvRDOi43kX0MvxRbufV2ML+tnKqKya4hKZOfMmcNzzz3HJZdcQlhYmNs1RCUnaf/www9cf/31\nXH/99Xz55ZeyhsgP1PT6g2BcM1DduqzMwa5du1wiQ+6IiIigRYsWFBcX079/f2644QafCigG+xzI\n50DmIJjXEFmN0vwGjHC+D8WIEpVEiG4EsqzosXoBNmCA8/oW+LnUvc0pE+e0azXQA8NhywFeqOr4\ngY4Qaa11Tn6hfvmz7frS5z/TSeNS9KXPf6Zf/my7zskvrFC31XG8kZubq5csWaKXLFmir776at2h\nQwf9zjvv6CVLlujc3FyPz5WNEJXoatKkiQa8Roi01rpnz57mX8BVRSJENf/XZTD+RVjdurzJz5w5\n02NkqOwVFRWl16xZUy12+1OXfA5kDqzI14UIUR5GGupz59EYhZyJEP0R+EBr3cCrIosopZKAvR66\nW2qt9znlOgBzgGuALIyK2pO01o5KjlstESJ/nSRdFV379+/n4osvdtuXnp5OixYt3Pa5ixABvPTS\nSzz//PNcd911FUaIANatW8fNN98MIBEiP1DTf10G41+E1a2rIvm8vDzuuOMOTp06ZVlfYmIinna6\nVtaOQOuSz4HMgRX5uhAh2gDM1u4jRK8BX1jRU1uu6ogQ+QN/6vJVX22cA4kQBUZfMP5FWN26PMnP\nmjVLN2jQQAM6JCTEUoTIZrPptWvXVovd/tQlnwOZAyvydSFC9CfgP8A/gSXASmAY0BIYA9yitf7U\ngtMW1JxNEaKq6vMmG4xzIBGiwOgLxr8Iq1tXiXxBQQEOh8OsEP3ZZ58xbdo0Uy48PJzTp0971BMR\nEeGyBT/QdvtTl3wOZA6syNf6CJHTaRoE7MOIDpVcB4FBVnXUlksiRFWXDcY5kAhRYPQF41+E1a3r\n7bff1o8++qiOi4vTkydPNtvtdrtu1KiRbt68uZ45c6Zevnx5hbvMKhsZqqzd/tQlnwOZAyvywRwh\nslyHSGv9AfCBUqot0Bg4AexwDiYIgnDWMn/+fPOMsbfeeovx48cTGhpKVFQUGzZsYP/+/WZl6ZSU\nFPr27Yvdbjeft9lspKSkuK0+LQhC9WApZXa2ICkzSZlJyqxuhMgDqevQoUOkpKTQq1cvWrZsCcBX\nX33FM888A8C5557Lyy+/zLnnnutRX+nijFVNk1m1O9C6zrbPQWXkZQ7qTsrsYuBfwG6MAo27nfed\nrOqoLZekzKouG4xzICmzwOgLxhB5oHQNHDjQTHGNGjXKbF+zZo1+6KGH9KeffqodDoclfWvXrtWJ\niYlVTpN5G6e6dJ1Nn4PKysscBHfKzNJp90qpW4FNwKUYlaP/6ny9FNjo7D9r0BJVq3XIv5lQGQ4e\nPEhx8ZniqfHx8eb7d955h9zcXABCQkJ444036NWrFyEhlv5bJTk5mcWLF0uaTBCCBKu7zHYAWzAW\nUOtS7Qpj19nFWuu2AbOymrCSMouJiaFZs2bmLhJ3BGO6yN/6alvKrKCggAMHDniteyQps7oRIq8K\nxcXFpKWlsXr1ar777jtefPFFLr/cOO95z549DB8+nCuvvJJbbrmFK6+8ktDQ0Do3B5XRJXMgc2BF\nvtanzAA7cJOHvpsAuxU9teWqKGV28uRJ/cMPP+jc3FxdXFzsViYY00X+1ldbUmbFxcU6NzdX79y5\nU588edKrPkmZ1Y0QeVUoKirSiYmJZmqsf//+Lv2HDx/2eezaNgeV0SVzIHNgRT6YU2ZWd5ltBC4C\n3NUa6gh8b1FPrScmJobs7GwOHz5MYWGhW5n8/HwiIyN97vMVf+ryVZ832WCag7CwMBITE4mJifHL\nmELdobi4mNWrV/Puu+/y97//naioKEJDQ+nTpw8LFiwAjErTpSORpRdLC4JQd7DqED0OLFZKhQEf\nAhlAAnAb8CBwp1LKzCFpre1utdQRHA4HF1xwgcf+tLQ0jztGKurzFX/q8lWfN9naOgfC2cOxY8e4\n6qqr+OWXXwC46aabuPfeewHo3bs3TZo0YdiwYRX+rguCUHewtvoPvgNaAdOArcAx5+tUZ/t64FSp\nSxAEIajQWrN161bzvkmTJjRq1Mi8nzdvnvm+cePGzJgxQ5whQTiLsLqo+v8w8umW0Fq/XQWbagwr\ni6qh8ovGrDzrCzW5EE/mQBZVW5Wv6YWkOTk5rFy5kpSUFH7//Xc++OADYmNjAfj444+ZN28eN910\nE/369eP888+vlG3BPgfVoUvmQObAinytX1R9tl0VLaouu1jL1/66sphW5kAWVVuVr+mFpPv27dNK\nKXOR9Isvvmj25eXlabvdXmXbgn0OqkOXzIHMgRX5YF5UbTVlVmtRSnVUSn2vlNqllPpIKdWgpm0S\nBCEwnDx5krlz5/Lwww+bbS1atKB3794ANGjQwGUzRGRkJFFRUdVupyAIwYfls8xqMW8CT2utVyql\nXgTGYBSWFAShDvH999/Tp08f84ywxx57jDZt2gAwduxYbr31Vu68806/huUFQag7BGWESCl1gVJq\nnlJqi1LKoZRK8yDXQSm1RillV0odVko9r5QKLdWfCLTUWq90Nv0D6B/4n0AQhEBz6tQpfvrpJ/O+\nxPkpYf78+eb7rl278uCDD4ozJAiCR4LSIcKoedQb2AHsdCeglIoDPsdYF/An4HngCeC5UmLnAb+W\nuj8ANA+AvYIgVBM7duzg4YcfpmnTpgwaNAjt3BhSv3597rrrLjp16sTcuXOZOHFiDVsqCEJtIlhT\nZiu01ssBlFJLgSZuZB4CooDbtdbZwGqlVAwwSSn1orNNVZvFglAB3f/dneP5x10bS+3FbBzZmLQ7\n0qrVptrKTz/9xJtvvgnAtm3b+Prrr+natSsAs2fPJjIyEuNUIUEQBOtYjhAppSKUUg8rpf6hlPpM\nKXWhs/0OpVR7fxqltS72LsUfgU+djk8JizGcpG7O+18xokQlnI9rxEgQqoVyzpCP/XWN1NRU7rzz\nTlJTUyuU27p1K6NHj2b69Olm2y233MI555wDQLt27cwDVgGioqLEGRIEoVJYihAppdoAq4GGGKfe\ndwdKdmt1BfoAQwJgX0W0A9aWbtBaH1BK2Z19K7TWvyul9imlejvXET0ALKtmOwVBKEVqaip9+/bF\nbrfTt29fUlJS3J74PmXKFJ5++mkAEhISePzxxwkPDycsLIzZs2eTkJBA165dxQGqZUi0VAhWrBZm\nXAVEA/2AHOA00Flr/b1SaiAwQ2vdKiAGOlNmWuvuZdoLgae01rPKtP8KvKO1nuC874Tx61YfY03S\nYK31STfjDAeGAyQmJl6+ePFijzZJUUKZA6uyJTKP7H/Eq76+sX1JrJdIQlgC8WHxhKkwv9scCH2+\nfBY2b97M+PHjKSgoMPsjIiKYNm0a8fHxhISE0LRpU8BIjT3yyJl5mzx5Mtddd53f7K6IQM3BhIMT\nOFXsuZh/g5AGTG0+1SdbfbEjkLqszoGV34XZLWZbHtdXOwKpKxiLEla3rmCcA6uFGa06RLnAQOfW\n9VCgkDMO0fUYqauAFPOoqkNUGTp37qw3btzosT8tLY3u3btXqt/bs77gT12+6pM5sCZbInPx2xf7\nZIdC0bR+U5JikkhqmESLmBYkxSTRsmFLEmwJhKgz2e6anAMr8iX9pSNDZQkJCaG4uJihQ4eah6pq\no0gqrVq1YsSIEdx4442EhHjO8tfk58rqHFj5HKTfl255XF/tAGNei3QRhY5CTjtOc7r4tPla6Cik\nsNho3/D9Btpf3N6QKyVz2nHabCuRPe04zb6D+4g/J76cTMlzmSczibBFsDtrd43PQaB0Vfb/xZr+\nHfanrmCcA6WUJYfI6qLqfIy1Oe5oBmRZ1ONPMjFSeGWJc/YJQq1FozmUc4hDOYf45vA3Ln1R9aI4\nv8H5JDVMIikmibycPJoca0JSTBL1w4NzW3lFzhAYp84DvP/++8ycOZPY2FiUUqxfv56wMGuRsrrC\nJ3s/cet8lHZazPdOh6REJuN4Bn9f+fdyzk5hcaGLHm31JKY1Phrvzdc5bU3N90e+55KES1wcf0EI\nNFYdotXABKXU5xgpMwCtlIoAHgFWenwycGzHWCtkopRqDticfYJQq7in/T3szd7LvpP7OJxz2OOX\nVl5RHjsyd7Ajc4fZ9s7H7wDQJMpwjFrEtKBlw5ZmhKlZ/WbUC6mZTaWbN2/m6aef9ugMlcbhcPDx\nxx8zePBggFrnDBUWF3I87zhH7Ec4aj9qvm45toX3PvN8PmJpxnw5pmpGHK3a48HAfavuIyEqgZ5J\nPenVopc4R0K1YPV/yKeAbzD8/9UYtX+ewagXFA7cHhDrKuYT4CmlVAOtdUlS/g4gD/iiBuwRhCox\n9sqx5vsCRwEHsw+yL3ufcZ3cZ74/WVBuCZzJsbxjHMs7xsYjrinfeqoe5zU4j6SGSbSMaWmk4JwR\npkaRjQK6MHnGjBmWnCEwHKKJEyeaDlGwoLUmqyCLDHvGmSvPeD1qP8qejD1M+vckTuSf8Bx9yXXf\nXBOEqlDCQ8MJCwkjLCSM8NBw8z48NJzwkHBys3NJaJJAeIhrX2mZ0s/t/2U/F7W9iLDQMMJDws3X\nEpn0zelcfeXV9P/IWm3cjLwM3t/2Pu9ve1+cI6FasOQQaa0PKqX+ADwO3AjsAc4FlgAztdZ+3TOs\nlLJhFGYEIyUXo5Qa4LxfqbW2YxzJ8RdgmVJqBtAKmOS0JxtBCCIaRzaucGt948jGLvcRoRFcEHcB\nF8RdUE42Mz+T/dn72XtyL/uy97Fxz0Zyw3M5cOoAhcWF5eQBinSR6VClkebS1yC8gRFJckaTcnNz\nOffEubSIaUFkvUjff1gnGzdupH379owdO9ZyhMhms7Fw4cJKj1kZ7IV2w7HJOxPR+f7E96xIW2G2\nZ9gzPM6tv7kp6aZyTkiJAxIWGlbOISnteGxN38qVl11pODplHJLSz4WGhHq1w+e1I0fT6N7Gs/zJ\niJO0iWvjsb80cRFxZBacWfkgzpFQHViOoWutMzHOAKuOc8ASMJyt0pTctwT2aa0zlVI3AnOAFRjr\nmF7BcIoEIagou424KgsI4yLjiIuM45KESwxdpwxdRcVF/JbzG3uz97I/e/+ZqNLJfWTkZXjUd+r0\nKdKPpZN+7MxC1gUrFqBQnBt9rsui7pIIU2J0otsvIq0177zzDq+//jrfffcdb731FpdeeikpKSn0\n6dOHvLw8j3bYbDaPW/ArQ0n6yiWqU8bxybBnkFOY416B581gHlEoGkc1Jj4qnkRbIvG2eBJsCWQe\nyKTrZV15+POHvep4qdtLvg/spGhXkfm5qM2sHbSWDb9v4LP9n7Fm/xpxjoRqISgrVWut92GhyrTW\neitwQ8ANEoRaQL2QejSPaU7zmPKn09gL7eVSbyXv84rcOykazeHcwxzOPcy6w+tc+iJDIzk/5nyS\nYpJQWYpTe06ZDtPf//53vvvuOwDmzp3LK6+8QnJyMpfMu8TrlnMrzlDZ9FWJg/Pj8R9Zumap2V5h\n+qoSNAhrYDo4JVeJ43Nw+0Fuvu5mGkc1Jiyk/LqntMw0rmvmuWTA2YSVaGm9kHpc0/Qarml6DROv\nmuiTcxSfH8/1+npxjgSfsVqYMRx4FLgNI4VVLo6utU7wr2mCIPgLW5iNDo070KFxB5d2rTUZ9gwj\nopS9j70n9/L93u85FXaKQzmHKPZQND7fkc/OzJ3szDSOGvz060/Nvuhh0bS8viVFGUUknpPI5uzN\nJJ1MqtAZAjhVfAp7od1MUbmL7JS895i+8hDsqYiwkDAXByfBlsCp305xzcXXuLTbwmwedaTtTeOc\n6HO8juVr6rQu4mu01FfnCOBfS/4lkSPBZ6xGiN4ABgPLMapDW9w8KQhCMKOUIjE6kcToRK4890oA\n0uzGF9Rpx2kOnjroNqqUVeC50kYuuUS3jYa2cJjDLMxayMIPra0LuupfV/nl5wIjfdUospFrRMfm\nTGVFnYn0xEbElltUnpaWRvdW3f1mi6nXj6nTs5GqRI7EORK8YdUhuh14VGv9ZiCNEQQheAgPDad1\nbGtax7YGjHPFOlxrRJiy8rO455F7+Gb7N0ScE0HDlg1p36V9hQu7/Un9sPrlHJyTh05y7R+uNR0d\nT+kroW7gyTlatXsVOcVnQoUuzpEtgZ4tenJT0k38If4P4hwJLlh1iE4ABwJpiCCcNfztQrrnZsCG\nBHhqV01bUyEFBQUsWrSIuXPnsnHjRn788Uc6depEbGQsTw5+knW3r6Nb025MHTGV1q1b4yh28Fvu\nb42tz+AAACAASURBVC7RpM37N3My5CRH7Ee8jleSviodwXEX2XGXvko7lUb3Ft0DMAtCsFPaObou\n/zpsbW3uI0d2cY4Ez1h1iJ4HnlBKfaG1DqJqGoJQC8nNcH0NYgoLCxk9ejTZ2UYli7lz5zJv3jwA\nunXrxqFDh1i/fj2tWxtRpNCQUM5rcB7nNTjPXESclm/92IpN92w6ew5rrUWOcW0iVIVaS6uJcySU\nwWodoreVUh2AA0qpTZQ/qkNrre/wu3WCUBc4nQsnf4Wsg3CyTKD1p2VQPwGi440rKg5qyCFwOBys\nWrWKuXPncv311xMSEkL9+vX5v//7P1577TUiIiIIDT1Tv0YpRVSUf48wPGucIahVjnFtxfKaIw/O\nkadNBULdxOousycwqlX/jnHqvSTmBQFAa8jLhJMHnQ7PwTOOT9ZBuhz7BdIqqBO6dKjrfUg9p3PU\nBKITzrw3naaEM/e2JlAv3C8/xt69e7nxxhvZu3cvAJ999hk333wzAKNGjaJZs2bcf//9NGnSxC/j\nnRUU5kPeCbCfIDZzC/ycZXxWnG0ubEuBxhdAo5ZQL6Jm7K3jVMY5ig2N5bvvvpPI0VmC1ZTZOOA1\n4DGttf8KewhCsFNcDDm/l3J2DphOzxWHt8O6TDjtea+3z+5KcRGc+s24rBAZy5UqGn5pAfXjyztN\nJZGn6HiIaGBGn7TWHD58mGbNmgFw/vnnU/pX+/XXXzcdogsvvJAxY6p4vha1eMt5cTHkO50Z+4kz\nDk2p1w77d8D+mc42p9NTeKYy9yUAP1Ywxr9LHVUSez40ag2NWzudJOf72PMhVP4W9QdWnaMsR5ZL\n5KhXi170SuolzlEdxapDpIAUcYaEOkfRacj+1XR4kvZ+BVkfnHF8Th4CD7umoq2OERIG2gEl4XcV\natyrENe2MBuc9rE8cn4WNrLgwCHvsvUiKbY15nh+CNsPHufAsTwG3T+SsNimhEYnMG3YTcz95wd0\nuKIbYybN8M0OCwTFlvPTdjcOTaarI2M/waVH9sGWIuM+Lwu8FHhMAP8dqpp1wLh+SXVtD6kHsS1K\nOUqtzryPOQ9C5Au6MvgSOXpv23u8t+09cY7qKFYdon8C/YHPA2eKIASAgpxyaSyX9Nap3yn9ZZcE\nsN/HMcKiIbY5NGxe6vV8aNicddt+pUvPW6H02VGTGhqvuhgmlTmotTAPco8Z60pyj0FOBuQePXPl\nONtzj4L92BmHygpF+YRkHyIeiE8EEoH1c8zuO4E77wZYC+9fCbbGRmSpfrxrpCk63iX6FOIo8HHC\nqPqC4mKH4aiUcm7O+W0drEt34+yUiuwU5VtS39B3i8oTUg+iGoGtEVmnQ4g9txXs/vyMDSH1jIhg\niYPsjeIiOLHHuHZ95toXGgGNWnGRjoHTawwnqXFrI7rU4JwaW5dW2yjrHM3/dD5HYo9Ydo5kzVHt\nxqpD9CvwuFLqc4zCjO4WVb/hV8sEwRtaE3Y6Gw5vLu/olER48jK96/FGVKNyjg6xzdm4O4PON95W\n4ULo07/kuTpD3giLMsaKLX/8RjmKHZCXyYbUj7miQ1IZp+koOucoWYd2ofKOERt6Gjwc0eEebThc\n9mNwdFuFktcDrK/vcd1TfMZR2Bt6xomKjHVdUFyQ4yFq4zlFRf7Jcna0A9jhw4/oCxExxr+zrZHp\n5JR+3brvdzpc3sW1r1SK8odS0bDcgiLmfbmH99Z8Tyb1iSOHe268jBHXtyY61AGZ++D4bjjudH6O\nO69Thz3b5yiAo9uIBzi23rUvLBoat3Km3ko5So0vMGwVZ8kt9ULq0S6qHQ9d85BL5Ojz/Z+7FCYt\n7RzFhsay4bsNEjmqpVh1iGY6X8/D/dlhGqOatSBUjC+RgWKHsZamxMkpt3D5INcW2mFdxWoqRkGD\nc02HZ3+2psXF155xfBqeBxH13T6ZcyTN+EKxiPlFWPAWmdpGnLJzz+odxhdhRCWOFQwJhegm5NZv\nAa26uXR9+eWXDBk9hP379xMWFsbBAwdIjKsPuRl8teq/HNu/jZ5dLqE+ec5o1FHIMRyqwqzDhBX5\nmLo7nWNcmfvKdV0EsPVvpewu87NOa+bbWFUhNLyMQxNnvJZxdjZv38+l/9/eucdHVV2L/7vnmUye\nIBAgvAVEFK8CtihFg/7sFbX19uq9ra31Ub3a29r2Z9X6w/Z3a2t/xUftfVj1Uq1WxWqtrVdFFK0Q\nER9YfICIEAkQCBAIEPKaZF5n//44ZyYzycxkJpnJJJn1/XzO58zZe5991qw5M2fN2muvvfBcq668\n19idQx3VzJ5e1evl231BvvLAW9Qd8eKjFICjlLL8jZ28sqWB576zkKLRJ8DoE3qe7G+HozstA2lH\n7Gvv4cQXDbRDw8fm1p2CslhDKXooTogQb1ht9e7VvL7n9Rjj6FjomAyrpUjVH6t6xhQ+1vXyuILj\negyzZ5tUp93LJylkhmjPQNBnTUffE3+WVst+c5igP9hdUFppGTyTeg5tlVbGzNTaVV3N5NOr+nfN\nOMQ8CLVpYB3VxbEPwr4YRRZaa1pbWyktNR+yU6dOZe/evYCZS+h3jzzCbbfdBu5iFn39pqR9vVVd\nTdWiheA9kmTILlx+GKP1IDadxufU3880TEG5ZcSYRk1Da4CxU07sKgsbONGvXUUpeUSaG6rjGyVp\nYBiaVl+Qlo4AdS0h3q49zJPv7mFnYztBIzYmyRc0qDviZfm6Wn54XoLruopg7Bxz605nMxypZev6\nF5ld4Y4ymmrjetNiztv/gbl140xnGdSeaBlKx3cFd4+cZsqSp0QbRz9Z8JOExlG8YbXwwrPnPHPO\noDMGBpro97+2rp5RhsFhm43Fkyf0qB8oBuVq95lEKfUg8GVgvNY6J77hiGfgnTqOegOMXPcql58x\nue+egSFIuy/I8ieeZEXnf3cNE/z0X7nesZIi1YcYFIugvQDHyKkJY3gorshpsKnWGl8wxH1rPmP3\nES/+YGyMQUoPwiR4vV5eeuklbrrpJkpLS1m71gzEnThxIhdffDHr1q3jmmuu4bLLLkuvY7vTjD0p\n6X3B0nVr11K14LQeQ3bhrXH3p4wu1LD33d6vO2VRt+GoEXGHqCgs7zEUua26mrEZDNLWWtPuD9Hc\nEaAlvHUGrX3AKg/S0hlg595O/rvmHZo7uurbfEFipqG8vSHhtcC8F+5fW8uhFh8njC0xt4oSjitO\nYRp+QRlUzuVQRQuzo3WgtWnYRobfug3FRc2E644r0Gx+ZvE+t5Lx3Qyl6Xjaj5h/ctJJGzDEk1N2\nN44eXv0wDWUNCY0jgCeffbLXh30ujIEwhjYIGkGCRpCAEaAl1EJDewMBIxApi7sPBQjqIJvaN9FS\n22IeG0GCuqsuEApQ21TLBxtjDfBRhhGzzxUJn8ZWIsZarbXPep0UrfXWjEqWOZ4CbsfMoTTgxHgG\nrIfhUW8gY56BoUD73SfxlabvUacr8FkT0Y9SyvLQl3jF+BzPuf4tsVHkGdXNyJkQY/is37CJqsWL\n456qtSYQ0vj8AXxBA3/QwBc08AVD+AJGVFkoUr65PsCed3Zb9aGoc6LOCxn4AgYNhzp5YPs7CfoN\nRc5j9StJ9eMLGvzX6zt44p06Cp12Cl12PC4HhS47hU47Hle4zG7VO/BYx++uX8djK99F+20YjUf4\nn3UfMvuE6RQ67dxx978zfswoyks82U14qJRpoBSWw6gZPao/CcfP3DOD9rZmlgcvYkXoPMswbudy\n+6umYVxcBletzJhYWms6A4ZpuHQGIoZKS0ewy8jp7DJqoo2cI61eOlavwkhnXu2ho7236YWQoXn6\nb3tjykYVu5k1toSZFSXMsgylGRXFeFwp/G4oZcV2jYJJ3RbO1dqcVBBtKIWNpaO7zLikRLTuN7fd\nb0aKPgew8fvm9zM6TsnyKikjTuD4MEpOGYk5OvPbvXqOUuGF2hdiDJPwPmAEYgyM6PpwWcOhBp75\n6zPJDZjwOd3KQvEC/J9NUxnre6n/JM3+Bohk36gtwALgPet1op8GZdWlFDmqlJqOmeTxDMzwgje1\n1lVx2s0G7rPaHQMeBn6mdSrTMbrQWq+z+kvntIyxfF1tjDEUxhc0+OxgG+fcW82EER5sCmxKYVMK\nu02hFNhtKqrMqrfK7AoOHfKxsnETNqutUgq7UmZfNut1pI/4baL73rk7QN3bu2PrVDdZbOa5nzYE\n8X3SEDm/q1+FzQbbjoYo2n0Um4I/HjufXXosgW75PH242KXHckvgOr44xYmvYBQ+13H43eX4nOX4\n7MX4tL3LIGkO4TtiGiP+kA9fYDuNRzu5a/ObMQaIL2C+9ocM+pQoYksa39Yj/X8IhmnyBmgi3YVR\nj2P0xf8ncvS/V+2HVT2Db6MNq1gjyxFlhJn7g/v81NhqTcPLalvgsluvLUPNOi502Uk1G0f79z+N\nip+x/hxQwnL1T7xSfqX556DbOb5gKMYTE/bSxDNo6vZ18u9b1sd4cQKh3GYKKXE7KC10Ygv5GDeq\nnA/3NKUt0+E2H+t3+Fi/oytOSCmYNNLDCRUlEW/SrLElhNKx4JSC0nHmNuULsXVGiHdXP8uCmaNj\nDaUjO6CpLvGsOG3AsTpzq10TU7VI2eGTqVG5laalLusQI9Gw2iu1r9BupLb61Y/X/7h/QqSQiWNA\n0JpSQzM2FKQiGGJsMMjYYIgrmlsoCDfBNCRCwMe7zGz+h3Pg2U9mEC0Gwl6fc+gtEUfqnARcALxL\ngozXSqkRmFP8twIXA8cD9wI24CcZkmNAWPFOXQ9jKIwGDrb4ONjS9yEj9tf3/dx4bEvDGPjo/eT1\n771jvYgXh28SwMkq4wxW7YwuDQFHrC0FmpNkgh4EOO0q5w/mjkCIjkAIUlyJ8H92bEu5bwV41r4S\n47kqsAwpj8tOa1Mnqw5vYntDK7WN7T0e2r6gwY5DbVzwn28ystgVMzSV6LuTmCTxMn3A47JTWuCk\ntNBBaYGTskInpYVOSgsc1t4s21O7nTPnnxpTVlzgwG4z/4iZOZfO4NevbWf5Gzvjvi+Xw8aFc8Zx\n0vhStje0sv1gKzUHW+kM9GyrNdQd8VJ3xMurW7sWzXUomPHxmxFPUthgGldWkN6fQpudzsIKOL4K\nju/2/Q0FzLi/mOG3HXTu20qBr5FEjwqbDlnn7Ih/zXA6CrsTTr7UHK4tHts1dFtcYe6dmV0uJttE\nG0eLfIvwnODhuteuy7VYSXHYHDhtThw2Bzqo8RR4cNqckbLofZGG0QEfowN+jvN3UtB0mAkOxQif\nlzJfG2WdrbhCyf/ohe/MaK9KLobPEhpEWus3ol5XZ/CaL2qtnwdQSj0LxFsL4NtAIfCPWusW4DWl\nVClwu1LqbqsMpdQHwKQ456/WWn8jTvmA0+RN9x+/kEkcNoXbYcPttON22HA5bOaxI86x08bRxkNM\nnjg+Uu922LvaOGOPt2/dwulzT4scFzi792vnnbfWcc7ixUkfhG6HjWu+MJVvfWEqHX7TcGn3BWn1\n+gii8PpDrH/3bzyw/GGUw41yufnnr3+T0WMr6QiE2LOvgaKykZFzvf4gHf4Q3kCIDn+oD0ZFemig\n3R+i3Z/YebuhIbnhbmioO+ql7mjimJa+4HbY4howYQMnUdnHH7zHknPPxmlP7V9qdXstZ07vfVmT\n6886nle2NPTwGrsdNiYf5+EX/3ByzBB6yNDsPeplW4NpHG1vaGVbQwu7DrfHHc4Lavj0QAufHoj9\nk1BS4IgYR13Db6WUefqQ+dru7IofiuLd6mqqFi6Apl2xQd1Hdpqv21KMWggFYNNTiesLysyZocUV\n5r6kIua4oOOAmYDT5Un/vWWZ8MKzqXDRtIt6GB+p7rd/up1T55zaVWZ34lCO2HZWmdMee75DObqM\n50AnG157js+fWGkmqW2pt/b7oHm3eZwsaD9NDEyvB5geooFeKCjVtcxCwBla6/fi1M0D3tNapzRk\npnVKmauWYBo10d/qp4G7gLOBF62+5qZyzVwywuPkaBKjqLTAwSNXnU7I0BgaDK0xtLaONYYBIa3R\nWhMyuuoNrflk66fMPGEWhnVuSGvrtXm+DpdFyrHKtVVOVHvYs3cv4ysru2QJ12mrL6Pr2gcPNTLy\nuFFRbbBkNI+PNh2jtLSMkNZsrm9O6sp32RVL5ozDZe8yOqKNirAxYtaHDRWz7pPNH7Hgc/Mjxki0\ngeNy2CL/0FPF/Cff+6rsAO7GbZxxfPLlJmzWD0v4QbirsY3oP/xOG0w+zsN3F0+nyO2gvb2dp/7y\nR+6//37OP/98li1bBsD5sy/kyTtuoKOjg2uvvZYbvnQyEyZMiJL5cwllCBk6Yih1+g28gSBev2ks\ndRlOVlkgxKef7WTMuAl4/SE6rfO6XlvnWG07/CH8oewZXA6b6umVsYyYaAOmrNDJ7pqtfOHz82Lq\nCpxp5ICKos6lUjaG0qHI7eC57yw0J1m8u4emdj8jilxcvmBS3EkWdptiyqgipowq4vyTuwLcOwMh\nahvbTE+S5U3a3tDKgeb4iSdbO4NsrGtiY11sXq6xpQXMtIyksME0fUxxn/WGswDGnGhu3Xjzry+z\n6KRK+P2F4Av/tIcjLtKgs9ncGuN7MRcAbPg2uMss71JFEgNq7KCdMbds0bI+n1tQV8DZE89O3igU\nMNOaHN5pGTj11j7K8PEe5vNgBs70B2cRlFVCaSUHvHbGnTCff/vktzTY7TQ4HLywz1yqyAbMmdrl\n44iTKCKrpLN0RyKcQIbm0UaYhZkAMoLWeo9SymvVvZjh62WNy8+YnNQzcNXCKcyfknoum2hGNO+g\nan4KCfxSpLr6EFVVJ6fYtpqqqvm91J8J0Kt35Pqzp/VphhWAb6+dkyszklc4qxS5Hdx4cogrfvkn\nCk4+D5unFMPbQvuW17jxtisiD8Ibb7yRhx56CID6+np++tOfUlBQgMPhYNWqVcyYMYOCgoJkl+qB\n3aYodjsoTjF4v5p6qqp6nUcR4fU1azn9zC/QaRlKprEUpMNv4PUHeX/TFqZMn8kdK7fiTeJFKnE7\nePTq02MMnkKnPeWhnuqmGuZOGpGy3LmiyO3gh+edwA/PO6HPy5cUOO2cNL6Mk8bH3vsvvbaWMTP+\njm0NrWxvaKGmoY1tDS20dMb/iW5o6aShpZN1NV3rjtgUTBlVxEhbJx8Fa6zht1ImjfSk/QcjmpCj\nEMadAkujgsZvj5L/5s+sdfwOmvu2g3GOG1LL6g3gaza3w71k63SXRg3JxRpMZccOwpGJg9pwiosO\nQcuBxIZOy74eWfr7jN0FpePN5WPKKqk7FmLynDPNCTCllaYhVFAeSXexvbqacVVVrDu0etCtbagS\nBUQqpSZhrWQAVAP/CnRPWVsAXAnM01rPSvvi1pBZ96BqpVQAuEVr/R/dyuuBx7XWt6VxjYeB84FK\nzDCzV7TW18Zpdx1wHUBFRcW8p59+OmGfbW1tFBfHT9bXvb4zqLnj3Q4OeXUPz8AYj+L/LiikwNG3\nH5ne5Mhmf6KD1NqG23z44YcsXboUn69nvJjL5eLOO+/ktNNOY+vWrXz3u98FwO12c++993LSSSdl\nTOZUSLe/VO+F5z7zs2pXgDghMThtcMFUJ1+ZkfZyuCnLkc2+0vk+9Oc6fZFDa02TT1PfalDfZlDf\nar7e326Qzmiqywbji21MKLExodjGhBLFhGIbZW5zskZfdFBVfXHkdXXV870LoQ2cgRbcvqO4/E24\n/Edx+8y9+fooTt9R3IFjZsxSBgnaC/G7RuJzj8DvGmm9HonfNSKyPxpwU1iWeKAnrIPb9t5Gq2Em\nP42Xg6fEVsIvJ/4ygQ60pYPDuH2HKeg8HHkdPnb5j2Tk/WtsdLpG4C8Yjc89is6CUfjcXVtnwWgC\nzlJzXcZu77E3HURz5ltX4gocw+8s5+2FjyU4Mz2ir7N48eL3tdaJ/8FbJPvLeDXwU0wTMlkm6g6g\nh4ExWIhn/CRo91ul1AHgSw6HY16mrl/gMB/4L+8KsGZvgDa/ptilOGeikyVTnX02BIYS+a6DZMYQ\ngN/vZ+nSpSxbtoxTTz2Vs88+m9mzZ7NkyRJKSkoGWNrssWSqk40HgwkN4yVTZSX3bKCUYmSBYmSB\njVNGd5WHDM1Br6a+zWBfxFgyOOTVcf0GfgN2txjsbom1ooqdUFlso6IApo0MUGkZTYVJvtedQc3L\nuwLc2LmcYxRRTjtnfebv/fdA2Qi4ygm4yhM2aWtro7jIgzPQGtdgcvmbogyqppSTijpCHTg69uHp\nSD59K2gvSGgwuUOF2GzjuWvcT2jH/E38ovdIJDfbOf6RfGlCgLLQYdxHNsY1eNy+I9gNf0oyJ0Oj\n8LvKuxk4sQaPzz2CtvaOjBrt8Xh74WMZ/3PQF5J5iEZjLuKsgM3AN6x9NH5gj9a6T9OkkniIDgH3\na61/1q28Hbhda30PWWT+/Pl648aNCet7c3Mnq8/kCt+ZXi08nf5EB6m1vfbaa3n88ccJBHoPrvd4\nPKxcuZLFCfIq9UeObPaXzr0QSVKaQvxMtuXOZF99/T7k+rOLh9cfZMehNp6v/huUV1JzsJVtDa00\ntqb3M19ZXmgGcFsxSi17t/PVJVUEQkaP3GzQFVje39xsaenAMMw181oPmEHfrVFbWwPN+2ooUx1m\nXaj/RkiYdu3mK4FfUGeMwRc12dqNn8nqYPLcbKlSONKK25kQid+JGcYqGR+TpT8Rw+G7oJRKyUOU\n0CCKaaTUZOCA1jpzdwRJDaJ1wD6t9WVRZROBPcCXtdZZiSFSSn0J+FJlZeW/rFixImG7vrrHUzk3\nHQbzcFE+6WDPnj1s3LiR+npzJtX3v//9SJtzzz0XI43poxUVFSQbru2vzNnobzAPFw1UX/mgg1Z/\n9LCbwT5r35nGyIxdgccBbYH40SsOBYsmOPhfk5wxkavxfEbhsu4hZl6vF4/Hk7A+UX/RbcP17e1e\nioo8oDWOUDtu/zGcgWbc/iac/mZcgWNmmb8JV6AZl78Juw4Rfncq6l1GX3N58EIeC/09fnoaJG78\nXG9/kR86/5xASgjaPQmGsMz9kUABnrLMxOBk87sQ9hS+vidAW0BT7FScOykzIweZHjKLoLWuA1BK\nuTFjcXpEdWY4U/XLwC1KqRKtdXiVya9iDs+9kfg0QcgOhmHw8ssvs3fvXvbt28fXvvY1Jk+eDMCm\nTZu47777ACgqKuJ73/teJBB46tSp1NbWpnQNt9vNrbfemp03IAj9pMSlOPE4Oyce1zUDTWvN4Q5z\n2G3nkU4a/Q7qWw0OtJszT7sT0tCaxFka1LB2b5C1e/szT0dhPioyQXRfduA4a8sePlz8V+gS7g99\nBTsGdqWx28xkvDabzdwMhd0Hdj/YrUS9ZoJd0+jURgi3szNybJ4LjkiS3qhyK7muPaqt3UrAa1cQ\n9IOnMIBNKRyKmPNtUdcOn+vrhGKMqL7Mc8LX9ocgaJirCPxiQ2fUELqiLQCrdgXYeDDYr9jSvpKq\nh2g88FvM6fA9qgGd6rR7pZQHMzEjwE1AKWasEsAqrbXXSsy4FTND9l3ANODXwH9orbOemFGGzPrf\ndqjq4IEHHuDgwYPU1NRQXl7Ogw92hc6NGjWKI0fMWRH3338/s2fPpqqqiurq6phhroMHDzJmzBgA\nfvCDH7Bnzx5eeumlpMNmfR0ug9wPuwxGF/lA9yU6iG3vDxrsOtzOtoaWSP6kj3Y3crgjtwlKhaFB\nf2cfQ3aHzFYBc4FlmIZKj6Gz6ESOvfQ1BdiVoHqq1nq31W428Btil+64Pd2lO9JBhszyY8jM7/fz\n7LPPsnfvXurr67nhhhs44QTzi7dixQp+97vfAaYB9Kc//Sly3g033MAnn5iZvC+55BKuuuoqiouL\naWpq4uGHH2bChAlMmDCB+fPnU1hYGCNfssBqt9vNsmXLOO200wZMB5nsLx+Gi/rbXnRg1tsLivhh\ntZeOJA4gGzC2yPQMRD+dYp5UOk6ZRcgwsFnLPsR7vMX02Uu9YfUV3S7eNcNl2jCiZlzpOPUapVRS\nL5lgUuKC+87pe6qDvgyZpWoQNQP/orV+ps/SDSHEQ9T/tonq165dy2WXXcZTTz3VJ29IOnKsXr2a\nF154gZqaGqZNm8by5csB80euqKiIzk4zid1jjz3GFVdcAcCyZcu47baurA5tbW0UFZlfyuXLl9PQ\n0MDMmTOZN28e+/fv71Vf0fKtXbuWiy66CK+3KxtzfzxD8a6RCcQ7IjroS1+p6iCbeclSkSObfWVM\nB2dN43vnziBkaAIhg5ChCRqaYEgTNAxrH/s6ZBgEQmZy3Pc//IiTTp4TOe5qZ0T1E3tOMGTVRV/H\n0Oyt38/oigqCVruwPIEE5ze3tOIu9Fhto65v9esPBDFQBHtZd08p2LXswpR1n+yzSNVDlGoo/yEy\nNygr5CnRBsFFF13Ub0MATIPl5ptvpqamhpqaGv785z9H8vZs2LCBBx54AIBZs7rSZNlsNqZPn86W\nLVsAqKmpidRNnz6dW2+9lZkzZzJz5kxcrq6gx+uvvz7m2vv391xENRmLFy9m5cqVER1kwhgShKFG\nb8uXXH/W8UnOHh70qoOzj8dpt+G006es4YF6B1UnVmRE1urqI1RVnZpG+9SMwrk/fzXpKg4jPH3P\nSdZXUvUQXQZ8F7ig23IawwoZMsvekFm8IaPehoq01pHg5L/+9a+sX7+e+vp6Zs2axc033wzA0aNH\nufTSSyMrrv/sZz/jrLPOAmDNmjXccccdADgcDl555RXsdvPHZdWqVfj9fiZOnMjUqVMZOXJkxnWQ\nqM2HH37IsmXLWLp0aZ+HydKVI5v9yXCR6CCV9vFmF2UjL5noYGjoYCATtaY6ZIa21slKtgF/wpzy\n3gS8CjzTbftjKv0MlW3evHk6GWvXru1zfW/npkMm+0q3v3R0sGbNGu3xeMIJPmM2j8ej16xZo7XW\nev/+/fqKK67QCxYs0CNHjtS7du2K9HHLLbdEzpk/f37MdaZMmRKpu/POOyN1u3bt0r/61a/0Ffzf\nMAAADl9JREFUCy+8oLdt26ZDoVC/31e6bRO1GS73QSrtB0IHme5PdCA66EtfooPUddDWGdDn/bpa\nz/zxKj351pWRbeaPV+nzfl2t2zoDfRM4jhzARp3Csz9VD9HaFAyrIe/3Fw9RZj1EDoeDt956i7vv\nvhu/P3EKq7Cn6Pjjj+fii7tS+d9zzz3Mn28a9StXruTee+8FuuJuwssFvPPOOzgcDiZOnEhlZWUk\noLkvDISHKN3rZEKObPYn3hHRQSrtRQeig+71A+Uly6iHKN+2bHmI1qxZoysqKiIekf4y0P8q2tra\n9J49e2LaPv744/qWW27RV155pX7iiScibR9++OG4HqFEW9hTNGrUqEjZb37zm0h/tbW1+ve//71+\n++239eHDh1OWOV3EQyT/ivvSl+hAdJBKe9FBbnRAih6i/uXKF1JmbRYCivuLz+fD7XZHjl977TXe\ne+89GhsbueSSS1iwYAEAzz//PF//+tfxer243W46Orri61esWMGrr74KQGFhIZdffjkAZWXprUDv\n9Xq5+uqrWb58OeXl5cycOZPx48dH6qdNm8a0adP6/F4FQRAEIRkpGURKqbt7a6O1/lH/xRmerO02\n3TrbRpHP5+O1116jsbGRxsZGvvGNb1BZWQnAgw8+yJ133kljYyOzZs3igw8+iJz30EMP0djYCMDE\niRMjBlFxcXFEdp/PR1tbW+Sc0aO7VosMnwumQeRwOAgGU8s46/F4ePTRR3NuJAqCIAj5SaoxRPES\nKY7AzDLdDDRprYf83/dsxBD1NyFfR0cHu3btorm5maamJr74xS/icJh27COPPMKGDRtobm5m7ty5\n/OhHP4qcc8EFF0T6+NWvfsW8efMA+Mtf/hJZZmL06NE880xXaqlrrrmGnTt3AvDNb36Tb33rWwDU\n1tZy7bXX4nQ6KSsr44EHHqCwsJDi4mLWr19PXV0d5eXlTJo0iTlz5kR0UFRUxEcffZR0pfdU9ZCI\nwRxHlayNxBDlXu5M9iU6EB2k0l50kBsdDEgMEfB5YBNwRn/6GWxbpmKIks2uolvszNKlS/X555+v\n586dGxM7s2HDhpj29fX1kbovf/nLkfLzzjsvUm4Yhi4oKIjU/eEPf4jUPfXUU5Hy0tJSbRhGpO66\n667TN954o/7lL3+p33zzzUh5IBDQx44di2mbzjhxqrPM+oLEEOU+/mAwxgwMdF+iA9FBKu1FB8M4\nhkhrvUEpdQ/mEhvz+tPXcKP7MFkiwsNn06dPZ/PmzQAsWrQoUh89JAXmsFR4+Cs6Tid6uEopxaWX\nXho5f8aMGZG6JUuWsGPHDkaPHk1JSUkkzw/AZZddFjehlsPhSDsmKJruCQnDSGJCQRAEYbCQiaDq\nI0Df86wPU66++upejaEwXq+XHTt2RI4PHToUeT1mzBjmzp3L6NGjGTNmDB6PJ1K3ZMkSvvOd70Tq\nonniiSfiXqusrKxfxk1fkSzNgiAIwmAm1aBqT5xiF3Ai8HPgk0wKNRx49NFHU/IQgekpueuuu5g8\neTJjxoxh4sSJkbqioiLef//9uOeNGzcuEvg8FAgbRZlcy0wQBEEQMkGqQdUG8Rf5VcA+4B+01vGf\n2kOITAdVJwuoDjNcA4olOWXyNsNFB6m0l0BS0UGyetGB6KAv10lHjkwv3XEVcGW37avAQsCZSh9D\nactkYsZ8DShOVj9cAoolqDq19hJIKjpIVi86EB305TrpyEEmg6q11r9PyzQTIkhAsSAIgiAMfmz9\n7UAptVgp9XImhBmuhI2icEC0GEOCIAiCMLhIahAppcqVUl9TSt2ilLpUKeWMqvsnpdRG4HVgarYF\nHeqEjaKKigoxhgRBEARhkJFwyEwpNQd4FaiIKv5AKXUJ8AdgAbAV+Abwx2wKOVxYvHgxTz/9dNxc\nP4IgCIIg5I6Es8yUUi8CM4ErMLNRTwbuA04F3MB3tdaJp2INYZRSjUBdkiZlmEuW9KV+FHC4j6Kl\nK0c2+xMdpNY2UZvhooNU2g+EDlKRI5t9iQ5EB6m0Fx3kRgeTtdajkzUGEs8yAw4A/9yt7HjAAK5N\nJWJ7uG7Ab/taT4rR7pmQI5v9iQ5Sa5uozXDRQX/uhUzqINN6EB2IDkQH+aeDZDFEFcDubmXh401J\nzssHXuxnfabI9HXS6U90kFrbgdBDLnWQSvuheC+IDkQHfelLdDCEdZBsyMwAPq+1/ltUmR0IAPO0\n1h/2Vcp8Rim1UaeSIGoYIzoQHYDoAEQHIDoA0QEMDh30lodotVIqGKf89e7lWusxcdoJPfltrgUY\nBIgORAcgOgDRAYgOQHQAg0AHyTxEP02nI631zzIikSAIgiAIwgCT0lpmgiAIgiAIw5l+Z6oWBEEQ\nBEEY6ohBNEhQSk1USr2ulPpUKfWJUupupZTKtVwDjVLqDaXUJqXUZqXUs0qp0lzLlCuUUvcrpfLS\nhauU2q2U2qqU+sjaZudapoFGKVWklPq9Umq79ZvwnVzLNNAopY6Pugc+UkodVEo9l2u5Bhql1IXW\n7+JHSqm3lVIn5lqmgUYp9W2l1Bbrd+EBa5JXRhGDaPAQBG7VWp8InAZ8HvjH3IqUE76stf47rfUp\nwB7gllwLlAuUUouA4lzLkWMu0Fqfam1bcy1MDrgXqNFan6C1Pgl4NtcCDTRa69qoe+BU4FPgmVzL\nlQMeAr5m6WAF8PMcyzOgKKVOwnwWLNRazwY05ioZGUUMon6ilJqulFpueTRCSqnqBO1mWx4gr1Jq\nv1Lq59EWrtb6gNZ6o/XaD2wGJg7Im+gnmdIBgNa62WprA4owb/xBTyZ1oJRyA3cCNw+A6BkjkzoY\nqmRKB0qpEuAfgHvCZVrrQ1l/AxkiG/eCUmoy5koJ/5NF0TNGhnVgAGFveRlm4uRBTwZ1MBszcWM4\n8/Rq4KuZlre3afdC75wEXAC8CzjjNVBKjQD+irn228WYGb/vxTRIfxKn/XGYP4ZfzI7IGSejOlBK\nrQJOBz4Bbsqa1Jklkzr4N+B3WutGNbRGTTP9XXjeev8rgdu11oHsiJ1RMqWDaUAj8J9KqQXAXuAH\nWuvd2RQ+g2T8dxHTI/BnrXVHNgTOApnUweXASqVUJ+AFFmZP7IySKR1sBu5VSo0DDgH/RDYcBplM\nlZ2PG2CLev0sUB2nzVKgCSiNKvsR5o1d2q2tG1gL3JTr95YrHVh1duBu4Ee5fn8DqQPgFMwfh/AM\nUJ3r95aL+wCYYO2LgeeApbl+fwN8H8zD9I7+vXX8LeCNXL+/XNwLUXWfAlW5fm85uBccwMvAHOv4\nX4CVuX5/A30fYBqFG4F3gP8HfJhpeWXIrJ9orY0Umi0BVmutW6LKngYKgbPDBZaL8EnMD/rejAqa\nRTKpg6g+Q8BjmIsLD3oyqIOFmO7hXUqp3RAJMO59YcIck8n7QGtdb+3bgN8BZ2ZQ1KyRQR3UA81a\n69VR9fMyJmiWyfRvglJqvlX+RsaEzDIZ1MGpwEit9cfW8ZPA4owJmkUy/JuwQms9X2t9BvARsC2j\nwiIxRAPFLLp9eFrrPZgW8Kyo4uVAK0NnmCgdetWBUmqEUqoiqsklwJYBkzD79KoDrfWDWuvxWusp\nWuspVtkUrXXjQAubJVK5D4qUNbtQKeXAvA82D7Cc2SSV++AgsFkpdbrV5DzgY4YXqf4uAnwTWKEt\nV8EwIhUd1APTlVKV1vH5mMNLw4WU7oPws0EpVYbpQbov04JIDNHAMAI4Fqe8yapDKbUQuAbTAPjQ\nip14RGv9XwMlZJbpVQfW/o9WULHCdJF/b2DEGxBS0cFwJxUdVAB/sQLr7XS5yIcLqd4H3wYeVkoV\nAc2Yw2bDiZT0YBnFXwMWDZBcA0mvOtBaNyilbgZeVeaSWe2Yz4rhQqrfh6cto0gB92it3860IGIQ\nDRK01m9hftB5i9Z6J2YwtWChtc67e8K6D07NtRy5RpupBobEUGE20VoHMY3kvEVr/SjwaK7lyCVa\n66wPE8qQ2cDQhDlVsjsjrLp8QHQgOgDRAYgOwogeRAcwiHQgBtHAsI1uY+JKqYmAhywEhg1SRAei\nAxAdgOggjOhBdACDSAdiEA0MLwN/byVbC/NVoIMhNGuin4gORAcgOgDRQRjRg+gABpEOJIaonyil\nPJiJpwAqgVKl1KXW8SqttRf4b+D7mIGid2EmXbsd+HW3qYZDEtGB6ABEByA6CCN6EB3AENRBLpI1\nDacNmIKZQC3eNiWq3WxgDabVewC4A7DnWn7RgehAdCA6ED2IDkQHOpINVxAEQRAEIW+RGCJBEARB\nEPIeMYgEQRAEQch7xCASBEEQBCHvEYNIEARBEIS8RwwiQRAEQRDyHjGIBEEQBEHIe8QgEgRBEAQh\n7xGDSBAEQRCEvEcMIkEQ8gal1L8rpbRS6s9x6l5WSq3OhVyCIOQeMYgEQcgn5gA+4DyllLNb3SnA\n5oEXSRCEwYAYRIIg5BNzgMeBYuCscKFSaiQwHvg4R3IJgpBjxCASBCEvUEpVAGOA14GNwIVR1adY\nezGIBCFPEYNIEIR8YY61/xh4iViDaA4QBLYOtFCCIAwOxCASBCFfmAP4gRpgFTBTKTXdqjsF+Exr\n7cuVcIIg5BYxiARByBdOAT7VWgcxh8wO0uUlmoMMlwlCXiMGkSAI+cIcrFlkWmsNvAJcqJRSwMnI\nDDNByGvEIBIEYdijlLIBs4n1Ar0EnI3pOSpCPESCkNeIQSQIQj4wAygk1uh5FfM38IfWsRhEgpDH\niEEkCEI+ED3DDACtdTPwFvB1oBXYPfBiCYIwWBCDSBCEfGAO0KS13tet/CXAAWyx4ooEQchTlPwG\nCIIgCIKQ74iHSBAEQRCEvEcMIkEQBEEQ8h4xiARBEARByHvEIBIEQRAEIe8Rg0gQBEEQhLxHDCJB\nEARBEPIeMYgEQRAEQch7xCASBEEQBCHvEYNIEARBEIS85/8DLOhNCtdEnCgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f51fd184cc0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkcAAADnCAYAAAAUwPIwAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f51fd8d60b8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkQAAADqCAYAAABDaVrtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f51fe452cf8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkcAAADnCAYAAAAUwPIwAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f51fd371e80>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkQAAADqCAYAAABDaVrtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nkchEi7k024cAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f51fe620198>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkQAAADqCAYAAABDaVrtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzsnXd4lMXWwH+zm7opJAQSemgiIr2I9IQmRJCLBdSrcC0U\nCypcmmCJAgGk2PhEihT1XvCiIIYiIoTee5cihE5ISEhvu/P98SabbLJJNsmmAPN7nnnIzpz3vOcd\nNpuzZ86cEVJKFAqFQqFQKB5kdGVtgEKhUCgUCkVZoxwihUKhUCgUDzzKIVIoFAqFQvHAoxwihUKh\nUCgUDzzKIVIoFAqFQvHAoxwihUKhUCgUDzzKIVIoFAqFQvHAoxwihUKhUCgUDzwOeQ0IId4sos6f\npJRRRbxWoVAoFAqFotQReVWqFkKYiqBPAm2klIeKZZVCoVAoFApFKVLQktnjUkqdLQ1wAkQp2KxQ\nKBQKhUJhV/JziLYCsYXQZcq4Jq5YFikUCoVCoVCUMnkumd1vCCH+D3hTSllgFKtSpUqydu3aeY4n\nJCTg5uZWpPGCri0M9tRVWH1qDmyTzUvmfpkDW+RLYw7srU/NgZqDouhSc1A+5+DgwYORUsrKBV4k\npbzvG9AJWKo9bsHyrVq1kvkRFhZW5PGCri0M9tRVWH1qDmyTzUvmfpkDW+RLYw7srU/NgZqDouhS\nc1C0Odi8ebP08/OTmzdvLtS9bL0PcEDa8Lffpm33QohnhBCvZXtdRwixSwgRI4T4RQjhVQQHLr/7\n1RdCzBNCHBNCGIUQW/KQaySE2CSESBRCXBdCfCqE0OeQcQamAaPtaaNCoVAoFIriERYWRp8+fbh1\n6xZ9+vQhLCyszGyxtQ7RB4BnttdfA5XQHI2WwBQ72/UoEAT8BZy1JiCE8Ab+RNvZ1g/4FPg38EkO\n0Y+A76SUt+1so0KhUCgUiiKS6QwlJiYCkJiYWKZOka0OUV3gOIAQogLQExgppZwGTAT62tmuUCll\nTSnlc8DJPGSGA67A01LKjVLKb9GcoVFCCM8MW5sCbYHFdrZPoVAoFApFEcnpDGVSlk5RYSpVZ2Zf\ndwGMaNEZgKtAwclKhbmRlLbUQOoNbJBSZt8JtxzNSeqS8boD0Ai4KIS4BCCEuCSEsKu9CoVCoVAo\nbCMvZyiTsnKKbNplJoTYBpwHRgDLAAcpZVDG2EvAFCmlf4kYKMTPQCUpZUCO/gjgGyllcI7+BCBY\nSjnDii4p89hlJoQYCgwF8PPza7V8+fI8bYqPj8fd3b1I4wVdWxjsqauw+tQc2Cabl8z9Mge2yJfG\nHNhbn5oDNQdF0aXmoGD5Xbt28emnn5KSklKgLmdnZ6ZOnUqLFi1svr81OwIDAw9KKVsXdI2tDlFH\nIBQtjyge6CGl3Jcx9jNgklIOKLTFNpCPQ5QGjJFSfpGj/yrwvZRyghVdeTpE2WndurU8cOBAnuPb\nt2+natWqpKWlWR1PTk7GxcWl0GOFxZ66CquvINnyNAeOjo74+vri6emZrxzAli1bCAgIsOnetsjm\nJVOY+9jDjpLUV5B8acyBvfWpOVBzUBRdag4Klq9SpQq3bt2yWZ+/vz+XLl2yWd6aHUIImxyiPM8y\ny46UcocQohbQALggpYzJNrwILXpU7rHFGSqI2NhYPD09qVatGq6urgiRW2VcXBweHh5Wr89vrLDY\nU1dh9RUkW17mQEpJUlIS165dA7DJKVIoFApFyTBu3Dg++OCDPJfLsmMwGFi8uPRSgG3OIZJSxkkp\nD+ZwhpBSrpNSWt0JVsJEAxWs9HtnjJUIERERVK9eHYPBYNUZUpQvhBAYDAaqV69OREREWZujUCgU\nDxQmk4nVq1fToUMHjh49SosWLVizZk2BkX2DwcCaNWsIDAwsJUttjBABCCGqoe0mqw7kfBIppRxn\nT8Ns4AzQMHuHEKImYMgYKxHS0tJwcnIqKfWKEsLV1TXPJU6FQqFQ2B8pJR06dGDPnj0AfPbZZwwZ\nMoTAwEDWrVtHUFAQycnJua4rC2cIbIwQCSGeBy6i1R96DXjOSitt1gNPCCGyr5cMBJLQzlQrMVRk\n6N5D/Z8pFApFyZOYmIjJpG0UF0LQpUsX89iqVauIi9OOO810igwGg8X1ZeUMge1LZlOAX9CSm6tL\nKevkaHXtaZQQwiCEeFYI8SxaRKpy5mshRObsfQukACuFEN0zdokFA7NzbMVXKBQKhUJRgty6dYsJ\nEyYwYMAA1q1bZ+5/9913qVy5MmPGjOH8+fMWOZ+BgYGsWbPG7BSVpTMEti+Z+aBVey4tR8MXWJGj\nL/N1HeCSlDJaCNENmIO2Ay4G+BzNKVIoFAqFQlEKSCkJDAzk9OnTAEyfPp0+ffoAULVqVa5evWpO\nNTl71jLlONMpeuGFF1i2bFmZOUNge4RoJRBQgnZYIKW8JKUUebRL2eROSSm7SildpZRVpZQfSimN\npWWnPQgLC6N27dplen5LnTp1EEJw4cIFi/4tW7YghDA3Dw8PGjZsyJAhQzh+/LhVXSkpKcycOZOO\nHTvi5uaGwWCgTZs2zJo1i6SkpNJ4HIVCoVCUMAcPHjR/pgsheOutt8xjt27dIioqyvy6oLzbwMBA\nli9fXqbOENjuEL0N1BdCLBRCvCiECMrZStLI+5XMap3h4eFlVqp89+7d5hoPP//8s1WZ//znP+ze\nvZvVq1czcuRIjh8/TpcuXfjuu+8s5JKSkujevTuTJ08mKCiI1atX89tvv/HUU08xffp05s+fX9KP\no1AoFIoSQkrJxo0b6datG61bt7bYEv/KK6/Qq1cvgoODOX36ND4+PmVoadGwdcmsAfAY2nLVq1bG\nJaC30q/Ig7wOtSvt9dNly5bh5uZG48aN+fnnn5k8eXIumaZNm9K4cWMAunbtypAhQ3j55Zd54403\n6NKlC/Xr1wfggw8+4NChQ+zduxd/f3/zWnH37t156623OHOmxDb/KRQKhaKEEULwySefsHPnTgBm\nzpzJ0KFDcXBwwGAwsH79erZs2YJef2+6A7ZGiBYDscCTwMNojlH2Ztek6vud8nKondFo5H//+x9P\nPfUUr776Kn/99RdHjx4t8DqdTsfUqVPR6/UsXLgQ0GyfN28ew4cPNztP2alYsSLt27e3+zMoFAqF\nomRISkpi9erV3Lhxw9w3bpxWYUev1/P4448TG3v/7GGy1SFqAIyXUq6XUp6TUobnbCVp5P3Etm3b\nys2hdmFhYdy6dYvnn3+eZ599FkdHR5YtW2bTtd7e3rRu3dpcX+LgwYMkJCTQq1evkjRZoVAoFKXA\n1KlT8ff354svvuCrr74y9z/55JN88sknnDt3jv/+979UrFixDK20L7Y6RPuAWiVpyL1OcHCwOfm4\nc+fOFmPVqlUzj/Xv37/AkuWJiYn06NHDfM3QoUPNY9evXzf3e3p6cvDgwSLbvGzZMry8vOjVqxcV\nK1aka9euLF++HFvOtwOoUaOG+UyazKMxatVSbxOFQqG41zl+/Di3b98GYO7cueZIkE6n46OPPqJO\nnTplaV6JYKtDNAp4WwjxkhCiWkadIItWkkbeT9haLdloLNnNcqmpqaxcuZL+/fubdwA888wzhIeH\ns3v3bpt0WHOcVAFEhUKhuLc4efIkgwcPtkiZGDt2LAB+fn588sknODo6lpV5pYatSdWZYYil+cjc\nm1lUpYyjo6NNTpFery9Rp2j9+vXExMQQFBRETIx2PF2nTp1wdnZm2bJlNuX7XLt2DT8/PwCqV68O\nwOXLl2nQoEGJ2a1QKBQK+/Hyyy/z448/ApCens5//vMfAJo3b86GDRvQ6XR07969LE0sNWyNEL0K\nvJLxb17tgSY4OBgpJVJKtm3bZjF2/fp189iqVatylSrPicFgYOPGjeZrsm9Xr1atmrk/NjaWVq1a\nFcnezFyh5557Dm9vb7y9vXnkkUdISUlhxYoVBTpj0dHRHDhwgHbt2gHQunVr3Nzc2LBhQ5HsUSgU\nCkXJYzKZLKL7mV9mAX766SeuX79uft2zZ08cHGw+8vSexyaHSEq5REq5NL9W0obeL3Tu3NmiVHlO\nSqN0eUJCAqGhobzwwguEhYWZ29q1a5k9eza3bt1i8+bNeV5vMpl4//33MRqNvPbaa4B2eOqwYcOY\nO3cup06dynVNTEyMzUtxCoVCobAvqampLFq0iEcffZS1a9ea+999911cXFzo378/O3bsoFq1amVo\nZdny4Lh+5YjMUuU5d5uV1jkuq1evJjExkXfffZe2bdua++Pi4ujRowdTpkxh2bJlDBo0CIBjx44R\nHx9PcnIyZ8+eZfHixRw4cIB58+aZaxABTJ48mX379tGhQwfefPNNunbtCsDevXv5+uuvGT9+vDmi\npFAoFIrSo3v37mzfvh3IfbTG5cuXqVy5clmaVy7IM0IkhDgkhHjUVkVCCF3GNQ3tY9r9TVkeards\n2TIeeughC2coE0dHRwYMGMDKlStJSUkB4J///Cft2rXjySefZNasWTRu3JitW7fy6quWK6Wurq78\n+eefTJw4kdDQUPr27Uvfvn1ZtWoVY8eOZdiwYSX+bAqFQqHQjs/IflzSwIEDzT8fPXqUq1evml8r\nZ0gjvwhRc8CnEDvIHDKuUTvObCTTKXrllVdYvHhxqVWoDg0NzXf8m2++4ZtvvgGs7yQDLZpkDWdn\nZ0aPHs2wYcMsTjVWKBQKRclz/vx5Zs+ezR9//MHs2bN58803Ae1ojXnz5vHiiy8yfPhwvLy8ytjS\n8kdBS2aFrQ5oWwEbhZnAwEDzWWIKhUKhUBSH1157zbyxJ+fRGkePHlWlUfIhP4folSLqvFjE6xQK\nhUKhUNhI5mGrTZs2pUqVKgCMHj3a7BD5+Phw8+ZNatSoAag6cQWRp0N0v+wcE0JsBbwAAZwFXpVS\n3j+HrygUCoXigWPFihVMnTqVw4cPM27cOKZNmwZoR2v07duXkSNHEhAQoJygQmBrHaJ7maeklM2k\nlE2By8CYsjZIoVAoFIrisGrVKg4fPgzkPlpj1KhRBAYGKmeokJRLh0gIUV8IMU8IcUwIYRRCbMlD\nrpEQYpMQIlEIcV0I8akQwqJitpTyboasDnBD5TkpFAqFopwQFhbG888/n++B3nfu3GHSpEkcO3bM\n3Jd5tIarqyuDBg0iNTW1xG293ymvdYgeBYKAPYDVA1SEEN7An8ApoB9QD5iF5uR9kEN2HdAGOAn8\nu8SsVigUCoXCRsLCwsz16Pr06WO19MrHH3/MrFmzSEhI4MyZMxZHayxZsoSgoCC1bd5OlMsIERAq\npawppXwOzYmxxnDAFXhaSrlRSvkt8AkwSgjhmV1QShkEVAH2AW+WoN0KhUKhUBRIdmcIMDtFOSNF\nKSkpJCQkANrRGhcvZu1bGjx4sHKG7IhNDpEQwqekDcmOlNJkg1hvYEOOBOnlaE5SFys6jWiH0w6y\ni5EKhUKhUBSBnM5QJomJifTo0YOQkBBz37vvvouTkxNNmjRhyZIl5h1jCvsj8iq8ZyEkRAqwGliM\n5oTY4rDYBSHEz0AlKWVAjv4I4BspZXCO/gQgWEo5I2NZzUlKeStj7COgkZTyeSv3GQoMBfDz82u1\nfPlyq/ZUqFCBOnXqoNfrrY4DGI3GPMfzGyss9tRVWH0FyZbHOTh//jx3797NVyY+Ph53d3eb9Nki\nm5dMYe5jDztKUl9B8qUxB/bWp+ZAzUFRdNkyB+fOneP99983nwRgDSEEs2bNokWLFgBcvHiR2rVr\n25wkXd7noLTfB4GBgQellK0LvCjz5PT8GvAvYAtgBK4BIUADW64tbgN+BrZY6U8D3rPSfxUIyfi5\nLrAfOAYcB/4H+BV0z1atWsm8OHXqlIyNjc1zXEqZ73hB1xaG4ug6d+6cHDp0qGzSpInU6XSyS5cu\nufSZTCY5ZcoUWaNGDeni4iI7deokDx8+nOveJ0+elF27dpWurq6yatWq8sMPP5TR0dEF2v3xxx9L\nQPbs2TOXzDPPPCO7dOlifh0WFiYBWbFiRRkXF2eh6+uvv5baWzl/Tp06VaBMWFhYgTKFkc1LpjD3\nsYcdJamvIPnSmAN761NzoOagKLoKkp89e7Y0GAwSbXNPvs3FxUVu3ry5VOy2p67y+D4ADkgb/A2b\nIkSZCCHqZjhHg4CaaEnPi4CfpJTxNisqBPlEiNKAMVLKL3L0XwW+l1JOKMK9+gJ9q1evPuTHH3+0\nKnO/RIjWrl3L6NGjadOmDadOncLX15fQ0FALfbNmzWL69OlMmjSJBg0aMGfOHA4ePMjevXupVKkS\ner2e6Oho2rZtS8OGDXnvvfe4ePEiEydO5I033uDjjz/O1+6QkBBz7YywsDBatWpllnn55ZeJiopi\n3bp1AGzfvp0nn3wSgEmTJvHuu++adS1cuJAxY8aYt53mhYoQlYy+8viNsLR1qTlQc2CL/IABA7h9\n+7bN+vz8/MhrtaI4dpSkrvL4PrA1QlSoXWZSyr+Bj4CPhBBdgWBgPvBlhuPylZTyUGENLyLRQAUr\n/d4ZY+WWPmv7cCflTp7jFZ0rsubJNSVqQ+/evc0ORqbzkZ3k5GQ+//xzRo0aZT6U9bHHHqNx48bM\nmzePiRMnArBo0SKSk5P58ccf8fTUctnj4uKYOnUqI0eONPflhbe3N9WqVWPmzJksW7asQLs7derE\nnDlzGDZsGC4uLoV+boVCoSgr3nvvPT788ENMpoKzTpydnRk3blwpWKUwY0sYKXtDO7z1X2hLaCa0\npahJwF60JbUxhdVZwP3yWjLbBizL0VcTLdzYtzj3LOkls8ZLGhfYbMFey2+Zy1PZ9W3atEkC8vTp\n0xayr7zyimzZsqVZtlOnTnLgwIEWMuHh4RKQv/32W752f/zxx9LHx0cuX75cCiHksWPHctmUSeaS\n2bp166STk5P8+uuvzbrUkpn9dBVFX3kMkZe2LjUHag6syRuNRvnbb7/JK1eumMcnT55c4HKZwWAo\n8nJZUey2p67y+D7AxiUzmyNEQojOaOebPZPxn7YcGCul3Jch8qEQYiwwHphRKK+saKwHxgghPKSU\nmUevDwSSgK1FUZhtyYwtW7ZYlalQoQJGozHP096BfMeNRqNNtuSn35b7FIb09HSMRqOFviNHjqDX\n66lSpYrFPerWrctPP/1klj19+jQdOnSwkPH29jYfJBgQEJCn3SkpKUgp6dWrF/Xq1SM4OJglS5ZY\n2JSpN3M3RsWKFXnhhReYPn06L774IjqdjuTkZKDgOUtOTs7z/zWT+Pj4AmUKI5uXTGHuYw87SlJf\nQfKlMQf21qfmoOTmYMKVCcSZcvyuZjsoykPnQUjNEIpKeZmDNWvW8NNPP3H16lUGDhzI8OHDiY+P\np127drRo0YITJ06QlpaWS4ezszOTJ09GCFHk5ygvc1CY8fLwu2CTQySEuADUBnYB7wD/k1ImWhHd\nBEwrlAXW72dAK8wIUB3wFEI8m/F6Xca9v82wZaUQYjpaAnUwMFsW8awyKWUoENq6desh1v6QA5w+\nfRq9Xo+Hh4e5r8nSJkW5Xb60X9m+UPLHBx8v8r0cHBzQ6/UWz5WUlIS7uzteXl4WslWqVCExMRGj\n0YiXlxcxMTH4+flZzAeAl5cXiYmJufpBc1w8PDxwdnZGCEGFChWYOHEir732Gjdu3KBBgwZmmzKv\nNxgMALi5ufHhhx/y448/smrVKgYMGGBeOrN2r+y4uLiYd23kxZYtW6w6cUWVzUumMPexhx0lqa8g\n+dKYA3vrU3NQcnMQtzT/Ly5xprhiPUN5mYNFixZx9epVAH7//XcWLlzIgQMHCAgI4NChQ1a33hsM\nBqvFGUvabnvqupd/F2yNEP0MLJJS/pWfkJTyIPYp9ugLrMjRl/m6DnBJShkthOgGzAFCgRjgczSn\nqEjYK0JUFhTHHmsRoswtoTn1ZkZjsssmJydbvX9qaipxcXEYjcbMJU0LezMjRHFxcfTr14/g4GA+\n/fRT5s6dm2eEKCEhAX9/f5555hlCQkL4xz/+oSJEKkJkd31qDkpvDqxRnGcoizn466+/WLFiBUFB\nQea+Tp068cMPP+Dm5kavXr0ICwuziPoIIZg8ebJ5C749IkOFtbskdN3LvwsFOkRCCBegBVAVyNch\nshdSyktop9MXJHcK6GrH+xYpQlQeKI491iJEVapUIT4+HoPBYLHzLCkpCYPBgKurKx4eHnh7e5OS\nkpLr/tkjRwEBAWzdmrWKuXbtWoKCgswRosxrx40bxzvvvMOUKVPyjRB5eHjw8ccf07hxY3799VcV\nIVIRIrvrU3NQgnOwNE8RM/dShOjpp59m1apVgJaTO2rUKEB7Bi8vL3r37m3e7ZRTX0BAAM2bN+eF\nF15g2bJlxY4MFcbuktJ1L/8u2FqYMRp4Vkq5qWim3RuU1rb7Tqs7FWjLrqd3FShjry38mbvMsm+7\n37p1K3379uXgwYM89NBDZtm33nqL48ePExYWhl6vp1evXlStWpXFixebZa5evUqjRo346aef6N27\nN+fOncuVh+Tl5UVISAjz58/n0qVLgBaVatq0KUFBQURGRlrddr9nzx4aNWoEwEsvvcTZs2d59dVX\nGTt2rNp2byfuh222pa1LzYHtczAifESBumo41qC5W3NaGFrg6+hrsw222FFcXUlJSTg5OZk/Kxcs\nWMB///tfQDtpfsWKFVSsWLFQtj2I74Pi3qcwdti7MONS4GtbZO+HpnaZSZmUlCQ9PT3lpEmTzH0J\nCQmycuXKcuLEiWbZkJAQ6e3tbXHtjBkzpKurq7x7926+dmfuMsvO7NmzpbOzs2zfvr3VXWbHjx83\n9x08eFACMjAwUO0ysyP3w66S0tal5qBg+c2bN8slJ5bY9PmXvT2z+hk57+g8eTHmYonYbauu8PBw\nOXr0aFmhQgW5cuVKc//Vq1elwWCQ//znP+W3335bJNsepPfB/bDLbAMwQwhRFVgH3ELbaZbdsVpn\no64HHh8XH6KSo/IdL2kSExPN0Zdr164RGxvLr7/+iqurK0FBQRgMBsaPH8+kSZPw9vamYcOGzJ49\nG5PJxIgRWd/whg8fzldffcXTTz/NuHHj+PvvvwkODuatt94qsAaRNYYNG0ZISAi7du2iS5dcR9JZ\n0LJlS3r06MHGjRsLfR+FQlF63E25y/zb8zlx+UShr/0r+i/+iv6Lrw9/TQPvBvT070nP2j2pU6FO\nCVhqHSklQUFBnDypnTX++eef079/fwCqV6/O9evXqVChgl1zYBSlj61LZgVVkZJSSvsdqlVGPEiV\nqsPDw2nSxPruuOPHj+Pv74+UkpkzZ/Ldd99x584dWrRowWeffUazZs0s7n3mzBlGjx7Nvn37qFCh\nAoMGDWLcuHE4OTnla3fOJbNMZs6cyaeffkrHjh3zXTID2LVrF7169QJQS2Z24n4IkZe2LjUHectf\nTLnI4tuLiTbaXi93kM8gDice5nTSadJJtypTzbEaLQwtaO7WnCqOVYpstzWMRiM7duygUaNG5tPk\nV69ezRdfaAcj1KhRg2+++SZX3qJ6H5TPObD3kpl/Qc0WPfdKexDOMiuuvntxDtSSWcnoK48h8tLW\npebASlFCk1EuPr5YNl/a3GIJrPUPrfNdIuuyvItZR1xKnFxzYY18Z9M7suX3LfO8pv/q/nLukbny\nQsyFYs2ByWSSs2fPlrVr15aAHDFihHksPj5e9uvXT4aGhkqj0WjTHNg6fj+/D2wdv2eWzKSU4YX3\nzxQKhULxIBKTHMMHOz9g69Ws3aWuOlemdZlG11qWG4Pz2w3k7uTOk3Wf5Mm6T5KQlsDWK1v5I/wP\ndlzbQYox67T4c9HnOBd9jv878n9UdazK6aOnecL/Cep61S2U3UIIQkNDzVHrX375hc8//xy9Xo+b\nmxu//vprofQp7i1srhkkhHAWQrwhhPhOCPGHEOKhjP6BQohHSs5EhUKhUNwrHIk4wnNrnrNwhppW\nasq4quNyOUOFwc3RjaC6QXwR+AVbB27ls86f0b1Wd5z1zhZyN9Ju8M2Rb+i3uh/9V/dn7pG5XIi5\nYFXn7t27GThwIFeuXDH3jRw5EgAfHx+6detmrsmmuP+xNYeoAbAR7TDVg0AA0EZKeUgIMQfwlFIO\nKklDS4MHKYeouPoKki2Pc6ByiEpGX3nMGShtXWoOIDYuln2mfYTGhGIiK+20q2dX+nr1JTkhuUTm\nIMWUwomkExxOPMyppFOkydzHYQBUcaxCC0MLbSu/3pdRo0Zx7NgxAJ5//nnzIdYmk4mNGzfSpUsX\n0tPT1fvgPvhdsHcO0e/AdsALrZijCWiZMfYc8Lcteu6VpnKIii9bHudA5RCVjL7ymDNQ2roe9Dm4\nk3RHDlg+wCKvp/1/28uwy1k6SmMOElIT5Mw1M+XIsJH55ir1W9VPdv+ou3Su5iwB6eXlJZOSkopt\n24P+PrBF/p7PIQI6Ac9JKWOEEDm/jt9Cq2KtUCgUigeMQ7cOMWbbGCKSI8x9TSs3ZWbnmVR1L90/\nDQZHA63cWvHvgH+TmJbItmvbWHViFXtu78Gky4paXbh7AerCQyEP4ZLgQu96vbmSdIX6zvURosBD\nEhT3KbY6RMmAax5j1dHOEVMoFArFA4JJmlh0YhFzDs/BKI3m/lcefYURLUfgqHMsQ+s056hb9W4M\nemwQkXcj8WjmQeNnGpNaPZVkY7JZLtktmVU3V7Hqt1XUqVCHnv49eaL2E9T3ql+G1ivKAluTqjcC\nE4QQFbL1SSGEMzACrVijQqFQKB4A7iTf4c1Nb/LloS/NzpBBZ+D/uv0fo1qPKjNnKC0tja1bt2I0\najY5Ojry+uuvI1MlsftjSVyeyKZnNjGzy0x6+vfE1cHye/7FuxeZd2weT//2NP1W92NtzFrORp/N\nTB1R3OfYmlRdE9iJFiXaCAwEfgMeBZyAx6WUN0vQzlJBJVWrpGqVVH1/JFGWtq4HaQ7OJ59naeRS\nYoxZCwN1nOswwHUANSrUKLQ+e9icmprKL7/8wsqVK4mMjGTSpEl07NgRgMjISGbNmsXTTz9N69at\nLZbEUkwpnEo6xeHEw5xMOkmqTLWq39fBlxZuWkJ2NcdqeS6rPUjvg6LK3/NJ1RlOkzcwCdgFnAX2\nAFMAH1uRpvmcAAAgAElEQVR13CtNJVUXX7Y8zoFKqi4ZfeUxibK0dT0Ic2A0GeX8o/Nls6XNLBKU\nZx2YJVONqWU6B0ajUTZo0ECiHSklO3XqVGgdiWmJcsPFDfLfW/4t2/zYJs+E7D4r+8gvD34pz0Sd\nkSaTqVDPcj+8D4orfz8kVSOljAY+zGj3BBmRrSVANbSdcWuBcRkTpFAoFAobiEqKYsKOCey6vsvc\n5+XsxZSOU+hco3PRFc94iICECNjvC2PO2XSJlJKtW7cyb948FixYgLu7Ozqdjvfee48333wTb29v\nunfvXuhItKuDKz1ra+ekJaUnsePaDn7c9yOnU0+TlJ5klrsUe4kFxxew4PgC/D39zTlHDbwbFPrx\nFeULmwsz3qOkozlAjwAtgLbA02VrUvng/PnzDBs2jKZNm6LX661WipVSEhISQs2aNXF1daVz584c\nOXLEJv2enp4IIdi9e7dF/4kTJ/D09LQ4BDEgIAAhBFOnTs2lp1KlSgQHBxfm0RQKhR3Zf3M/z4U+\nZ+EMtfBtwYq+K4rnDAEkRFj+WwDx8fG0atWKwMBAli9fzpIlS8xjgwYNYsmSJSxfvpyPPvqoWMvy\nrg6u9PDvwSuVX2HrwK18HvA5vWv3zpVzFB4bzoLjC3g29Fn6/tqX0OhQztw5o3KO7lFscoiEELeF\nEBH5NXsaJYSoL4SYJ4Q4JoQwCiG25CHXSAixSQiRKIS4LoT4NHtZACnlDSnlgYyfU4FjQE172nqv\ncvLkSdatW8fDDz9MgwbWv9lMmzaNSZMmMW7cOEJDQ3F3d6d79+7cvGl7utjkyZNtlv38889JTEy0\nWV6hUJQcJmli/rH5vP7H69xOum3uf73J6yx6YhFV3Krkc7X9yP6Z4O7ujpeXl/n1l19+aXY+3Nzc\nGDx4cJ6HShcVVwdXuvt357Mun7Ft4Da+CPgiT+foj9g/eC70Ofqs6sOXh77kdNRp5RzdQ9i6ZPZ/\naGuz2fEGugGewCJ7GoWWrB2ElqdkdbuCEMIb+BM4BfQD6gGz0Jy8D6zI+wD/AHra2dbiMeMh7duR\nm+0hY3vQt29f+vXrB8Czzz5LZGSkxXhycjLTpk3j/fff5+233wagXbt21K5dmzlz5jBu3LgC7xEQ\nEMC6des4cuQIzZs3z1e2Xbt2HDp0iPnz5/Pee+8V8akUCoU9iEqKYm7EXM5cPmPu83b2JqRTCB2r\ndyye8szPPLQotBACk5TogjM2MWd8Fv7111988cUX/Pe//+XEiRPUrKl9lx05ciR79uxh8ODBvPvu\nu6VaN8jFwYVu/t3o5t+N5PRkdl7byYbwDWy9spXE9CzH7XLcZRYeX8jC4wup6VGTnv7aUpxyjso3\nth7uGmytX2jvxP8B1mulF51QKeXqjHv8DFSyIjMcbdfb01LKWGCjEMITCBZCfJbRl2mnM/Az8IWU\n8rSdbS0ehQwZ2wudLv/g4K5du4iNjWXAgAHmPjc3N/r27cv69ettcoiefvppIiIimDx5Mj///HO+\nstWqVaNZs2bMnDmTN954A2dn53zlFQpFybD/5n7GbRvH7eSsqFBL35Z81vkz/Nz8iqdcSovPukxn\nRpfdqUmIIOXn4UwMXsr6s8kkpsGcOXOYPn06AE8++SRXrlzBx8eneLYUk1zO0fWd/Lj3R06lnrJw\njq7EXeG7E9/x3YnvqORQiSMHj/DL2V+4m5pjx+vSrB99XHzYMnBL6TyIwkyxcogykpMXAm/bxxyz\nXlPBUvQGNmR3fIDlaE5Sl8yOjCW0/wCHpZSz7Gnn/cyZM2fQ6/U89NBDFv2PPPIIZ86cyeMqS4QQ\nTJgwgZUrV3L6dMF+6Lhx47h16xaLFy8uks0KhaLoGE1Gvj36ba4lsiFNhvDdE98V2xkyJFyGH21L\n4XQ+sYyfn3UiaqwH6140UP3aWuSdi4D2Za6snaGcuDi40K1WNwZXHsy257fxZeCXBNUJws3RzUIu\nMj2SRScW5XaGchCVHFWS5irywKY6RPkqEOINYJKU0loUp9hkRoiklAE5+iOAb3JGr4QQCUCwlHJG\nxuuFgB54Nb/dZUKIocBQAD8/v1bLly+3KmetDpHHrLxrb5QWcf++WuRrX375ZaKioggNDTU/14wZ\nM/jqq68sToEGWLp0KSNGjODWrVu4uuZVvFxLqp4xYwavv/46LVu25LHHHmPBggWcOnWKxx9/nLVr\n19KpUycAgoKC8PHx4YcffmD48OHs2rWLQ4cO4eDgQO3atRk6dCgTJkyweh9Vh6jsa5iUx7ojpa3r\nXp+DWGMsSyOXcjb5rLnPTbgxuPJgHnF9pFj3dkiLpfal5VS7th5dtkNf7yZLKrhkRYZ+PJZK7/oO\n+Bjy/p6eYKhJlE8bonxaE+vZEKnL/btfnt4HaTKN00mnOZx4mBOJJ0iWyflcbclLPi/hqfekgr4C\nnnpP3HRuNi8Plqc5sHW8PNQhsmnJTAjxppVuJ+AR4J/AikLYaS+8sX5kSHTGGEKIDsBrwAngcMab\naZGU8qucF0kp5wPzAVq3bi2t7boCOH36NHq9Hg8PDzs8gv0ojj0ODg7o9XqL58pcssqp18XFBQC9\nXo+7u7u5IixoEaHszomLiwteXl5MmDCB4cOHExISgpub9o3JYDCYdev1ehwcHPDw8OCjjz6iUaNG\n/PbbbwwePBghBM7Oznk+X1xcnM3P7uLiQosWLfKV2bJli9Udd0WVzUumMPexhx0lqa8g+dKYA3vr\ne5DmYO+NvXyy/RMik7PyCFv7teYfDv+gX/d+Rb+3MQ32fwd7pkJy1ke10SRZcCiNj8JSiBiT9bv7\n8qpk9ALa1tDTv5Erw7vVxj3hssU93BKv4JZ4hVpXVoKLF9TvDg2e0P41VCzyHNj8TEWQ70EPAFKM\nKczfMJ/rHtdZ8/eaAnX9GGVZHNhR50gl10pUdq1MZUNli5+z91V0qci2rdvK1RzYMl4efhdsTaqe\nY6UvBbgKfAN8Uqi7lhJSyp2AOqmvCHh7exMfH58rAhMdHY3BYMDJyYmtW7cSGBhoHuvSpYvFdvpM\nBg0axKeffsq0adN455138r3vww8/zLPPPsu0adN4+eWX7fY8CoXCEqPJyPxj85l7dC4yY8+MQDCk\n6RDeaPYGO7btKLrycxthwwSIPGvRvfliOu/9nszxCC1SdDPeRBV3HTfjtddGCbuuGNl1JZ45Z+K4\ndOQ4nN0A5/6Av7eCMSVLWXIMnPhZa0IHNR6DBk/gFu+j5SqVs0NanfXONDE0YUSnETY5RDlJM6Vx\nI+EGNxJu5CvnIBxw17lTfU11C4epksHSgaroUhEHnc2lCB8IbE2qLo/1iqKBClb6vTPGSo9gy2WY\n/KIWucaCsz1CcP7LOQXqsiMNGzbEaDRy/vx5Hn74YXP/mTNnaNiwIQCtWrVi//795rG8bHFycmLM\nmDGMHj2ap58uOIdg4sSJNG/evMBEbIVCUTQikyIZv208e2/uNfdVdKnI1E5TaV+tfdEV3/4LNkyE\n8xstutM9a/L6/26xdG+sRX/VWfFW1RgMBi2X0KsWPDZEa6kJcHGb5iCd3QBx17MukCa4sgeu7KEN\nwLkZWuTooSegTidwzHt5v7wSVCeIyKRIbifd5nbibeLTrM9VTtJlOjHGGGKi8j9zXSd0VHSpqDlL\nrpWyIk0ZzpOvqy+VDZUtDu6937mX3cMzQMPsHRmVqQ0ZY4pi0L59ezw9PVmxYgUffKBVMUhMTCQ0\nNJShQ4cCmgPUunXBx8MADBkyhClTpvDZZ58VKNu0aVP69u1LSEiI2qaqUNiZPTf2MH7beIvE3TZV\n2jCt0zR8Db5FU5p4h/rnFsDW9ZD9D6iTB3QZg67NUDZ/8XDe12fDYDCwZs0ai+izpssNHu6tNSnh\n5nE4l+EcXT2ARWWYu1dg/0KtObhC3QBo0FNzkCpUL9ozljLTO0+3eJ2UnkRkYiQRSRHcTrpNZGKW\ns3Q76bbZebqbYtsXa5M0EZkUSWRSZIGy3su9syJNrpXwNfhaOlEZy3XOett3Bwf8FJA7ebyMd9rZ\nmkM0qDBKpZTfF82cQrEeGCOE8JBSxmX0DQSSgK2lcH/74OabVYeoFElMTGTdunUAXLt2jdjYWH79\n9VdcXV0JCgrCYDAwfvx4Jk2ahLe3Nw0bNmT27NmYTCZGjBhR6Pu5uLgwatQom7brgxYlatu2baHv\no1AorGM0Gfn22LfMOzrPYolsWLNhDG86HL2VBOWClabDgUWwJYQaSVmBeZOE/5zW8/TX23Hzq4MO\nrQzHwoUL6dmzJ+vXryc5OXeCcZ7OUE6EgKpNtdZ5DCREast05zaQfmYDDsZsBV7Tk+Dseq0B+DXR\nokcNnoDqraAoz10GuDq4UtOzJjU9868tnGJMYU3YGuo1rWd2mLJHmjKdpzvJd2y+d3RKNNEp0ZyN\nPpuvnKeTJ27Sjf/88R+LSFPmcp2vqy+pJu0A3YJ20pXFTjtbI0RLyHK/sy/M5tVXLIdICGFAK8wI\nUB3wFEI8m/F6nZQyEfgWeAdYKYSYDtQFgoHZObbil29KsRhjdiIiInjuuecs+gYN0vzeixcvUrt2\nbcaPH4/JZGLq1KlERUXRunVrNm7ciJ+fH3FxcdbU5subb77J9OnTuXOn4F/Exx57jB49erBx48YC\nZRUKRf7cTrzN+O3j2Xdzn7nPx8WHqZ2m0q5au6IpPb9JyxO6bRmQ33JJyxM6esvE3c5rzYVde/fu\nTXBwMF5eXoSFhdGnTx+LKtQ2O0PWcKsEzV+A5i+wc/OfdKnjlLW0FpXjM/bWca1tnwkGH3iop9bq\ndwMXa1kY9sfHxSffP/g+LkUvK+Csd8bHwYfmvvkXw00zphGVHGV2krI7SxGJEWYnKiopyuxAF0Rs\naiyxxHLjRv55Tu7/td9uMntiq0PUBq0A43fASiAC8AWeAV4FBmDfZSpfcu9cy3xdB7gkpYwWQnRD\nS/gORdtx9jmaU6QogNq1a+dajsqZkySEYOLEiUycOLHQ+mNjY3PlFLm7uxMVFZXrPtYSsQH++OOP\nQt9XoVBYsuv6Lt7f/r5FRKBtlbZM6zyNSq5FqJYSeQ7++ADO/m7RneTih+tTM/nkrdkcvaUF6Xfs\n2GF2iJydnc3HbgQGBrJmzRqzU1QsZygHUucAdTpr7YkpEHVBS8o++ztc2gmmbHWEE6Pg6DKt6Ryg\nVruM6FEv8KlfbFvyIudSkL13WNmCo96RKm5VCjyCZVPYJpq0bWJ1mS77z1FJUTbnG9maD1Xa2OoQ\nzUKr+ZO9sOEdYIoQIhktKtPF+qWFR0p5CRt2h0kpTwFd7XVfhUKhuF9IN6Uz9+hcFhxbYLFE9kaz\nNxjadGjhl8iSomHrDNg3D0zp5u64FImxw0iOuXagc6Oe/PvfOnx8KjFq1Cjatcs7+pTpFL3wwgss\nW7bMLs6QVXzqgc8b8PgbkBIHF8Kydq5lPyHAlA6Xtmvtjw/Auw71DY2hpgn8O4DDg1k9Xy/0+Bp8\ntfyyfAJXJmkiOjma9dvX49/I3xxpyp7fdDvxNhEJERgpn4natjpEjwG5jyLXOAFMso85CoVCoSgu\nEYkRjNs2jgO3Dpj7fFx8mN55Om2rFjI3z5gOh5bA5imQlBVlMknJ4iNpTNyUwmBTMr17a4eq9unT\nhz59+uSrMiElnXnbLvDj7jRc/vUd/96exkvpfzGscz3cnEtwr4+zBzR6SmsmE9w4DGczokc3jljK\nRl+kRvRF+CEUnNyhXqCWlP1QT/Ao5hEm9yE6ocPH1YcaTjXoVKNTnnJhYWG0aNeCTj/lLVNW2PrO\nuwK8AmywMvYaWj0ihUKhUJQxu67t4v0dOZbIqrZlWqciLJFdCENueB8RkePonVrt+GinI1N+W4O/\nvz/16tWzWWVCSjr9v9lJeFQiKela/aE7iWnM2/o3v5+4yao3O5SsU5SJTqclVVdvBYHvQ9zNjKW1\nDVoUKS0hSzY1Hk6Hag2gWgttWa3BE1ClmaZLYRNCCLxcvMraDKvY+q6bACwXQpwAfiMrh+gptK3v\nA0vGPIVCoVDYQropnTXRa/jjzz/MS2Q6oeONZm8wpMmQwi2RRV2g8fEpsGWfRe5Ciqsfzn2mQ6N/\n8ELbUzTrNYj+/fvj4OCQZy5gTuZtu2DhDJl1p5sIj0pk3rYLjOph2xZ9u+JRBVoO0lp6ClzawdWw\n76iRcAJiwi1lrx/W2pap4O6nRY0aPIE+/d7Ysaawjq2FGX8RQrQFxgMvAFWAm8B+YLCU8mDJmahQ\nKBSK/LiVcIux28ZyKPaQua+SayU+6/wZbaq0sV1R8l2MYdPQ719ApWzJx/GpkpDtKdyo3YrF4/oD\n8Oijj/Loo48W2talu8JzOUOZpKSbWLj9Ik81q0a9yu42n91ldxycoX43zl/VU6NLF63iduautcu7\nLWstxd+Cwz/A4R/oIBzgeqeM6FFPqFi3bOy/ByjJnXZFxea4pJTyENpuMoVCoVCUE3Ze28n7298n\nOiWrDlC7qu0I6RRi+xKZycjl1ZPxOjQHT32qxdBBY0NeXHKGvi+OILgINcgATCbJkYh0Fi/ax92k\ntHxlE1ONdJ+9DV8PZzrWr0SHjFalgkuR7l1shIDKD2utwztacvmFzVmJ2dnqL+lkOvwdprXfx0Gl\nBlkVs2s9Xjb2l1PKw067nNzLlaoVCoXigSXdlM6cw3P47sR35j6B4O0Wb/N6k9fRCRvzWv7eSvzK\nd6gVfwmyrfjc9XyECgO/oZ5bXQ6MLdqB1ncT01hx8Arf7w7n8p0U4LbN10bEpbDy8DVWHr4GQL3K\nbmYH6fF6Pni6OBbaHrvg6g2Nn9GayahVyT77u+Yc3TphKRt5Vmu7vgbnCjTybALeN6F+D3DLiIDM\neIiAhAjY71tmdekUGsohUigUinuMmwk3GbdtHIcispbIKrtW5gXPFxjSdEiB1yckJHB27wZaRPwC\nZ9aQvUxeeIyJzQ4B1OkyioDqLSlK+uvpG7F8vzucXw9fIykt9xZrndCqWefEQSfwr2jgdnwKscnp\nFmMXbidw4XYCS3eHoxPQtIaX2UFq6e+Fs0MZ5O/o9FCrrda6f8zu31fQzueutnPt4lZIz1aNO+Uu\nvrd3wKodgICaj2m5R5lb/7OXAFCUCcohUigUinuI7Ve3M2HHBGJSsg7vbF+tPSEdQzi+93i+1968\neZNvv5xBxRPfMayZtPgLkCYcWXW7NnX++TmvtOtkc5J0JukmydpjN1i6+xL7LuauRu/mCP9sV5dn\nWlZnxLLDuRKrnR10+PsYWPVmB1wc9Zy4dpcd5yPZeT6SA+HRpGaTNUk4ciWGI1dimBN2HhdHHW1q\nV6Rj/Uq4xBoxmSQ6XennH6W4VIY2z0Gb1yE1UatpdPZ3zUGKzb4ZW8KVvVrLzoKuWmkAZw9w9sz/\nZ5dsfU4eoFd/zouLmsEHlPPnzzNjxgx2797NyZMn6dSpE6GhoQVeFxwczCeffELXrl3ZtGmTxdiz\nzz5LZGSk+YN0y5YtBAYGUrFiRcLDw3F3z/oeOmfOHEaMGKEOb1UobCTNlMacw3NYdGKRuU8ndLzd\n/G1ea/JawUtkJiOpexbwRtp8/FrlkG36PI7dP2aAZ7VC23U7LoXl+y6zaFsS0SmHco0/UtWTf7X3\nxyv2Ak90ewSAVW920OoQ7blMdEIq3m5OvPR4LYs6RM1qetGsphdvBdYnOc3IgUvRZgfpxPW7ZP/o\nSE4zsf1cJNvPaQeVfnFkI+3radGjjvUrUcvHUOjnKjZOhqwz06SEWyf5e8Nc6qafy+0IZXKtGPuT\nHA1mZ6llKhBeLcuByu48mZ2qnH0Z/WXhWJWTZcMCn1wI4Qw8C+yTUqoFzvuEkydPsm7dOh5//HHS\n0vJPcrTG5s2b2b9/P23aFLyD5c6dO8ydO5cxY8YUxVSF4oHnZsJNxmwdw5HbWcUDfV19md55Oq2r\ntLZ6jdFoJDQ0lNOnT/P+C53g9/HUunkc3LOcodsudan80kKo0apQ9kgpOXwlhu93XWLt8RukGS2/\n2DjoBL0aV2Fw+9q09vdGCMGWLX+bx92cHRjV42FG9XjYpmRaF0c9HR+qRMeHtCTxmMRUdl+IMjtI\nl6ISLeSjE9NYe/wGa49rZ2rVrOhKhwwHqX09H3zcS7nqtBBQpTGX/Z+jbkAABJfAmWlpiVqLv4kn\nQFwR/1w7GiycpGaJRrhZK7cD5WLdqXJIiwNjGugLkeNVTpYNC3SIpJQpQoiFQC9AOUR2IqtSazjR\niWl4Gxx5qZ1/yVdqzaBv377069cPyIrs2ErFihWpWrUqU6ZM4ddffy1QPiAggNmzZzNixAhcXMpo\np4hCcY+y7eo2JuyYwN2Uu+a+DtU7ENIxhIouFa1es3v3bl5++WVMUX8z8wlXSLH8TEl0rIjLk9Oo\n3GyA9sfaRpLTjKw5doPvd1/i2NW7ucYrezjz4mO1eLFtLfw8S+533cvgRO8mVendpCoAV6MT2XVe\nc5C2nL5OrOVGOa7cSWL5nSss338FgEZVPelQ34cO9SvxWJ2KGJxKOSri5pv1x1/vDMYU0DuBMcNw\nZ0/tHLaUOK0lx0JKbNZrc8vWZ+MBrAVidqxuAeANEHPM5ss7AuwEHFxzOE9aBKphdAIkrrV0psoJ\ntr4LjgMNgK0laMsDQ3mo1KorRmVVIQSjR4/m1Vdf5fjx4zRp0iRf+bFjx/KPf/yDhQsXmg96VCgU\n+ZNmSuPrQ1+z+ORic59e6BnRYgSvNH4l1xKZ0ZiVvOxfxYchda7z3vPuODtkc3gcXKHjexjav6Mt\n6djItZgkftwTzvJ9l4lOzB1RbuXvTZsKiYwa0BUnh9Kv2lzD28CANgYGtKlJWFgMVR9pxY5zWvRo\n78U7JKZaJnafuhHLqRuxLNh+EUe9oGUtb/P2/mY1KuCgL+FnyL4slBktMqZCcG4n0yZMJq2ydobz\ndGj3Vlo+Wj8P5yk2h6OVQ8ZejlV6ktZyRH2qANwKy+MikTUfbqW/fGbrX92RwBIhxA3gdyllekEX\nKPKm3FZqLQT9+/dn6tSpTJkyheXLl+crW7NmTQYNGsRnn33GsGHDSslCheLe5Ub8DcZsG8PR20fN\nfb4GX2Z0nkFLv5YWsvv372f27NlERETw4QcT4dAPVNv0KeM65FiyaDIAun8MFWrYZIOUkl3nI1m6\n+xIbT93KtSvMyUFHv2bVGNy+No2rV2DLli1l4gzlRAhBwyqeNKziyeud6pKabuLo1Rizg3T4SgzG\nbA+TZpTsvXiHvRfvMHvjWTycHWhb14cO9X1wijchpSy7ApG2otNlRVs8qxFb4SbUDyi8HpNJiw5l\nc5qO7ttBs4Z1cjhQsdajVClxpCXcwdGYBNJ68c38yfYmK4PlM1sdol8BA7AakEKIaHK4kVJKXzvb\nds9Qe/xau+lKSTfx1abzfLXpfKGuuzTtSbvZYAs6nY7333+f1157jU8//ZQGDRrkKz9+/HgWL17M\n999/z4ABqr6nQpEXW65sYeKOicSmxpr7OlXvxJSOU/B28baQXbFihfn3qWMtPY/uvAHp1ywVVm8F\nvaZDTdsqViekpLPy8DXm7kzienzu5N/qXq683M6fga1r4u3mVMinK32cHLQdaG1qV2RkjwbEp6Sz\n72IUO85FsfN8JH/dirOQj0tJ58/Tt/jztLZk9OXRTXSsX4n29SvRob4PVSu42tfAzOUzt3LwJ1Sn\nA2d3rWUQfT4eGgXYrGLnli0EdOkCqQlWIlSxnDm6n4Z1qsOmSVnnxQmd5kAJfVYV8DKYD1sdov/D\nbnG00kUIMRftzLVqUspy7uaXH4xGo8UOML1en+tb0ksvvcQnn3zC1KlTWbx4cU4VFtSrV4/nn3+e\nadOm8cwzz5SIzQrFvUyaKY0vD37J0lNLzX16oeedlu/wr0f/hU7oiIuL4++//6ZZs2YABAUF0bSW\nFxMfS2HAo46WzpBHNegeDE2es+nw0b9vx/P97nB+OXiVuJTciwAd61diUDt/uj3ih74MtrTbC3dn\nB7o29KNrQ+3E+oi4ZC1BOyOCdP1usoV8XgUi29evxON1fajgWswCkWPOlYsqzXZFiGyOVVWLoZsR\nFWj4eAA8/kZWZ+YymTQWfdnQDth6lllwCdtRkiwDgtHOXlPYSLdu3di6NStlLCwsLNcvrIODA2PH\njuWdd94hODi4QJ0TJkygcePG/PLLL3a2VqG4t7kef50x28Zw7HZW8qqfwY8ZXWbQwrcFV69e5Ysv\nvmDBggX4+vpy5swZ9OlJuO2ZzYF/CRxFtj/KDi7Q4V2tObnle1+jSbLlrwiW7g5n29ncVaTdnPQ8\n26oGL7fzp75v+Ul+tSe+Hi70a16dfs2rI6XkYmQCO89HsvN8FNv+ukliDt8wrwKR7ev7kGat2qTi\nnqFQmbtCCG+gMVATWC+ljBZCuACpUhZpwTCv+9QHxgDtgEeB7VLKACtyjYCvM+RigIXAJ1Jmnbwn\npdyWIWsv83KRc7kqLi4uzzL3cXFxLNhznXlb/7Z6wKGzg45hXeralEOU332Ky7x584iLywolP/yw\ndXteffVVJk+ezPTp0wvU2ahRI/r378+sWbN44403CpRXKO43An4KyH2g5dLccp1rdGZKhyl4uWh1\nog8dOsSsWbMAiIuN5ejScbS8EwrxN3HM9tF2y7czfi9+A14187UjJjGV/x24wg97wrlyJynXeN3K\nbrSvlMa4gQF4lNURGWWAEIK6ld2pW9mdl9vVZnNYGD71W7DjfCS7LkSy/1L+BSKddND24l5zBe1G\nVT3LpEDkPUc5WTa0ySESQjgAIcBbgCva8lkbIBr4BTgAfGxHux4FgoA9gNXfxgzn7E/gFNAPqAfM\nAnTAB3a0xe4M61yP30/czLNS67DO9crQOo28HKCcODs7M3r0aN5//31atWqFo2P+H54TJ06kVatW\nrFq1yh5mKhT3FPmd7p3JyBYjcT/jzv++/x9Dhw4FoE+fPtSvXx/flIt828+LJpcXWF5UrQX0ms7p\nv1LVEygAACAASURBVJPwy8cZOnU9lu93X+LXI9dITrP8QiYEdGvox7/a16ZDfR+2bt36QDlD1tAJ\nYbVA5M4L2vLa8WuWBSJTTVgUiPQ2OFoUiMxO9tIrdxLTqLjtj1ItvVKuKCfLhrbO+hRgCPA2EAb8\nnW1sNTAc+zpEoVLK1QBCiJ8Ba0c2D0dzzp6WUsYCG4UQnkCwEOKzjL5yiZuzg2Wl1sRUvA25K7WW\nJImJiaxbtw6Aa9euERsby6+//oqrqytBQUEYDLZvyR02bBghISHs2rWLLl265CvbsmVLevTowcaN\nG4tlv0JxrxGVVLAzBPDpU58SHh6Ol5cXL774Iu7u7uhir7Hl7bpUj44Asm17d6+i5Qk1HajlCf29\nJZe+NKOJDSdv8v2ucPZdyn2khpfBkYFtavJSW39qViyDis73EPkViNx1IYqLkQkW8jkLRFZyFXSP\nOkZrf2/mbr3A1eikMiu9Uh4ob06hrXccBIyXUi4WQuQ8Qe8CUNeeRtm4/NYb2JDD8VkOTAe6AAWf\nQ1GGZK/UWhZERETw3HPPWfQNGjQIgIsXL1K7dm2bdRkMBkaOHMnEiRNtkh87dqxyiBT3LdHJ0ZyP\nOc+FmAvmf8/cPkN8eLxN14eHhwMQExPDj4vnM/zRJNj1FdWzHxSqd4b2I6DjSIsdQdmJiEtm2d4r\n/GdvOBFxKbnGG1X15F/ta/NU82q4OJbBwaj3ATkLRP68fjOmSg+Zl9gi4y0rREYmSZbvzyoQmZOU\ndBMXIxP4cPUJBrauiV4ncjUHnUAnBA46HTodFv/qhUCvF6QYJanpJvQ6gU6UbMpIUSkP9fhyImw5\nS0oIkQT0lVL+meEQpQGtpZSHhBC9gf9JKUskmSUzQpQzh0gIEQF8kzPhWwiRAARLKWfk6Jf57TIT\nQgwFhgL4+fm1yqu2ToUKFahTpw56fd4fIEajMc/x/MYKiz11FVZfQbLlcQ7Onz/P3bv572CIj4+3\nOHOtuLKZMhOuTCDOFJennIfOg5CaITbdtyh2lKS+guTzGi9ru4urK8GYwI20G9xIu8HlhMtEEcXN\ntJv5/j/bQtKkJCJv32baP1syuNrfuKbHWIxHVO7AhXr/IsUld75FXFw8t9Jd+fNyGvtvGslxogZ6\nAW2q6OlWy5H6Xrp8/1Cq90Hx5kBKydV4yakoIyejjPx1x0iKsQAFJYROZDV95s+ATie0f3OOCW25\nUC9ASiOOen0OHQKRS17rN6an4ezkaNGfOaYTkJ6WiouzE2eijJyNMeWqbwXgqIOgOo70f6joZR2y\n/18EBgYelFJaP+MmG7a6XyfQ8nT+tDLWG8h9ol/J442WSJ2T6IwxALIdO4IQ4ipaYcnXc14kpZwP\nzAdo3bq1zGst8/Tp0+j1+nyTmQtKqrZXIrS9k6oLo68g2fI4By4uLrRo0SJfmcKsY9simykTtzT/\nP5Jxprgir5/be+29sPoKks9rvKzttlXX3ZS7FtGezJ9tyQfKjinZhM6l4O3vNbjBgQ8exivhEGTf\n4VS1GfSahq9/e3K6QslpRn47ep3/23WC8NhkclLZw5l/tq3Fi4/VwtfGIzXU+8C+c5CabmJJaBgJ\n7jX5clPpVmA2Saw6HvlX08kcE0Bh9kwJLN+41sbzPz8zzQTbbwq+HBJQiPtaUpT3ga0Ron5oydNL\ngBXAOrScojrAWOApKeWGwplro4F5R4jSgDFSyi9y9F8Fvpf/396Zx0dZXY3/e2fJvkBYAgQNm0VQ\nUMAFVDYtxRUV9HVf8HWX+ta1r/3Vaq3WqtW2LkUsfdW64YIr4i5BcalVRFRAZV9DIAkJySSTWc7v\nj2cyTJJJ8iSZyWQ538/n+czMvfc5z5kzTyZnzj33XJHftOJapwCn5OXlXfb0009HHaMRIntjO6IN\nEhkh+uWmXzYr76H8h2xdtzV6xFNeV4kMVAWr2FETivh4rIjPDt8OygMtS0d0Gzf93P3o7+5Pf3d/\n+rn7cce1d7Br/S4OfvzgRs/L9fu5rmQPJ1XW3ajUm9STDYPPp7DfsVYBuwh2VwX5cLOfj7b6qIjy\nP+aAHg5+nu9mXK4TVwtXO3XX+6AtsuzaYM4HlVE/r1qcBob2cIQdmYDUOjUSbovWHhAQgYAIQTEE\npZMWEMRymx4/vumyEU0RtwiRiLxmjDkXuBe4JNQ8H9gGXBAvZ6gZSoFoWwb3DPUpSqfi2eJnyXJk\nkeXKIsuZZT13WkeSo+NXBO4sVAWrKPQVUlhTGJ7yKvQVsicQLeDcOG7jJtedS393f3Ikh/z0fOu5\nKye8z9i3337Ls889y651uxpMTy3ZtJXewSC7HQ5eyMpgdtleUiN+oAaNmy37ncrm/WcRcO1LdhYR\nVhUHeX+zjxVFgQb/8NwOmDDAxXH7u8jP0tygjshx+7tZvMGHL0rgJXbTRZYzUd+JqntIhFMVcWDV\nqAoCFZVVpKSmEghazlVte0OnzJLnqfKSlJzcQG4gpIfXW4PTncTbG3zUNBF4ykjAV57tjCUReQF4\nwRgzHOgFlAA/iJ0QU3xYAxwY2WCM2Q9ri5E1rREoIm8Abxx22GGX6ZRZ28Z2RBskcsosWq2Z+nxW\n8VmjfZnuTHql9qJPWh96p/amd2pv+qRaz7f9uI3jDjmOPql9yE7ObnMCZVeZKvH4PHWmutaWWY+F\nlS2r0ZrkSGJw9mCG9hjKsB7Dwo95GXk4Hc4m38uPP/7IZ59Zn6uI4C/z48q2vnZ7B4Phx6v31ItC\njZiB4xd/IL/nIPJDTRVePy8v38qTn25k3a6G02IDe6ZyVF8/t/zXlJhsqdFV7oP2lGXXBodP8LO6\nXkIx7Cu98scL25ZQ3Bls8MB7PzRZj2/2xCFMmdL6RUdxmzJLJE1Mmd2CVbwxX0T2htpuBO4A+rVm\n2b1OmemUWSKnzGKBE2c4qlT/yHZmk+nMDD+6TPQv3M42VeINetnp28mGvRsodZZaEZ+aQkoCDZeY\nN4ULF33dfenn7kcv6UV+hhXx6eXqhbPB4tq6VFRUUFRUxKuvvsqwYcOYMWMGAFVVVZx55plUVlZy\n/DFjOW3CMNZ+togDc4L895iGTkuRox/bRv+Ssh77ptZ2VAT5YLOPZdv8VEdJyj24l5Pj8l0c0seJ\np7Kyw08XtfU6bdUjnrJaYoNqv/DWBh8fbvFRUSNkJBmO3c/NCYPdpLja9qOmM9ig2i/84fMqijxS\nJ1LmdkDfNMOt41PbZIfWTJnZdoiMMaOAW4AjsDYn2QF8AfxJRFY2dW5LMcakYRVmBLgByGJfnaPF\nIuIJFWZchZXwfQ/W0v8HgL+KSJsKMx522GHy5ZdfRu1bvXo1eXl5ZGVlNXp+R4yOxFpeZ4sQiQhr\n1qxhxIgRTY6LV4Ro1JOjmpV36/hb2V21m11Vu9hdtZvdnt3srt7N7qrd+INNJSm2jh7JPRpEm3qn\n9qZoYxGTx022IlKpfchwZzQZdWqvyEC1v5r1ZevrRn32rGV7xXakBZkSLuNiUPYghvYYWifqs3/m\n/rgcrlbpdu655/Lcc88BMGbEYL5c/BSOXWugaDW7V31MRtUWUoKVzUjBqtR7008EgsKHa4r412cb\nw0X+IslIdnHGuIGcPz6fYX33/fPpDJGBtl6nrXrEU5baoGU2CNch+nwzpZU19EyPXT2+yOsYY2Ln\nEBljTgNewKo59BpQBPRlX4Xo/xKRV1utecPrDQI2NNI9WEQ2hsaNBB6m7tYdt0du3dHC6zYbIcrK\nyiIvL6/JwoUdMToSa3mdLULk9XrZvHkz5eVNBw47YlJ1UIJ4gh7KA+V1jrJAGeWBckprSqmkkvJA\nOdXScCqlrbiNu2HEyWFFnLJcWbi8Lvpl9CPDmRE1ktLS0gM+8bHTtzOc4Fzos3J9iv3FLXJ8HDjC\nEZ/IBOe+7r62Ij5NfbYlJSW4pIYBSRWkV26mePXH7F37BaNyHQzManolWaUkM89/Mk8HplFKBj2p\n4Hzne1zhWkQNbu4e9Dgfbvazu6rhex2Qbjgu381RA1ykRvn13BkiA229Tlv1iKcstUHHtEFMI0TG\nmB+AlViOj0S0G6xVZ6NEJDEVBuNAUxGi8vJyNmzYwAEHHEBqamrUX84dLToSD3mdJUIkIlRVVbFt\n2zZyc3ObjOxB/CJEUfewiqBXSi8Kziqwdd2m9KjyV1nRpdCxy7Nr3/OqXRRXFbOrahcl1SUEY7f9\nIAAO46Bnck8r0pS2L+q0Z+sexo8ez41Lb2xWRn5WPlv2bmmRbk7jZL/M/cj2ZzN+2PhwxGdQ1iDc\nztZtPVHnsw34oHgdFK1i29fvsf2bD+hRs4OhPR20aOFWUgaVPuH06t+xSXLxsm/KLAkfKXipJoka\n6k6lOQz8fEQuFx01iKOG9mpTtK4laHREbdAaWR3RBrGOEHmA06OtJjPGTAdeEZFOX/PdToQIoKam\nht69ezf6xSQireprKbGU1VJ5zY3tSDYQESorKwkEmg8cxitC1JbrxEKP+gQlSEWwIhxlijxKvCV4\njCcchfJJ0zVD2guDober975oT5IV+enr7ovbuNtuUwmSUr2L9MqNuEvX0tNXSHrlJtI823CI/SnL\noHHhSduPyvT9Q0c+RaY3zpx8Xlnrb3R1UX0y3DBpoJtj93fRO7X5+kWgkYFYy1MbdA0bxLow45dY\nG65GW15/MIkpzBhz7KwyA8vzHDt2bJP9jZ2fSM89lvJa+yugpddpqx7xlNeSCFEd7jtg387ON7W9\nQFs8bSAiVPoq9+U11Y82eXaxcfdGqh3VlHpjU+3CYBiYObDBqq5BWYNIcTVeVNC2HUSgYicUrYKi\n1RGPa8BnI88nREAgkJ1PUt5oNnrSGHTEidB3JI6cIWQ4XUR+tb//4RL6Dh/H+0s+bdYZOjgvi4sm\nDOKUQ1q+pYZGBtQGsZbXnWxg1yG6HlhgjHEDr7Ivh+h04FLg7FAiNAAi4okqRVEUyxmKfOzAGGPI\nSMogIymDwdmDo46p/eLxBXwUVxfvm6qrthLDV65bibunmyVbljR7vedPfp7B2YNJdaXG5g1UlVqO\nTtjpCTlAVS1bgUbWQMgdCX1H8Nrna/nZMacy4pgZON2WnhsLChh00BQA9lb7WL25hO+3l7Fqeznf\nby/nh0IPgXc/bvYyBnhjzjEdcu8pRenq2J0yi/xNE3mCidKGiHTKamB2p8xaGxK0c25LSGSYVW3Q\nuikzE/Qx+aMzwq+Xj/kTAWcaflcaflc6AWdKg2rEsdQ5HvLs3gvxrNbtCHgxu3+kt+wio2IT6ZWb\nSK/cTHJNy7bXqHFnUZmez+fry3nlkzV8VxRkTQnMf+oFcnJy6owVEfZ4hU3lQdYWV1NY7WLz3iBF\nntaXMslMgoeOjU113rbSFaZK2luW2qBj2iDWSdUX04IK4CJiowxdx6WppGrQ6SI7Y9UG9cbcOxQ8\nDZdPN8RAciYkZ0FKVhPPs63XKVmsWL2eQ4+cuK89JQtamUxs9321ZHxtv53SA99e9G3TAwI+KF7b\nMOJTsoEWbVKQlAF9R1Di6sd7K7fx5Fv/4arbHuSUs61C/C+++CLnnXcexx13HHPmzGHaL6azubSa\nVTvKw5GfVdvLKa6saeZC+xjYM5Vkp4ONJR4CUTaWSnY5uGLyEK6f1r7F6GIlqzNPlcRKltqgY9rA\nblK13a07nmiTZorSTUmr3AyvX2vTGQIQ8JZbh83SoocCfFOv0ZXSrCNFclbd5ylWX5K3GGoqwZ0G\ncZq6idy2Ymr+wIYDgkHYs6lejs9q2P0jBFuQ5O1Mgj7Doa813RV+zN4PASaNGsX3338PgOfRf3HK\n2ZdQ7Quw153Dg29+xZYKmL+pnBvveJ8qn71qHi6HYVjfDA4akM3IAVmM7J9FyfqVnDRtKpVeP6c3\nUaH4iklD7b83RVFiStsqHymK0pBgENa+D5//nSPWN5U3YwhHNYwDXKktSuptEn+1dbQiT+kogM8A\n44xwmBp3pAZs2wkrixpxwPaVOeiV0itceiBy24re/gAH+GoYHUyC166Bnatg1xrwtSAV0TjwpPQn\nbdC4us5PzhBwWl9zO3fuZP78+cyZM55sYzDAJVf+kv/357kk5Q5h635jOe7PS9hQ7AntDL652cum\nJzkZOSCLrOBeph8+kpEDsjggN4NkV92sgYItlmOZnuzilauPjlsxOkVRWk+H37qjPdEcIs0haosN\nHIFq+hUuYeDWN0ir2tZg/M70A/mb6xLe3pkVLsg3cWivOqX6TTCAM1CFy1+JM+DB5bcOZ6ASlz9a\nuwfjLSdZakJjrHZDbGsMtQW/I5mAKx2/Ky2cL5VTuqLV8qqT+4SXs1vH/njSBlJeVRP1swsEAtz9\npz+xbPkqHL3yOebks0jLG87mvUFKqu1///VINuyf6WD/LOvIz3TQJ83gMKZD5k20tyy1gdrAzvhO\nn0PU3dAcoraP7VY2KNsKXzwGXz0B1XX3ShMcmBEnUTnuKk5/w9/oVMkrV7d+M8cGOotY0ZXq0NSb\nd6+lV/h5qL069NpbFvG8nJry3SRJKMKUSNJ6h1Z2RUR8+gy3pvaisG+1W5A12/fwY5GH77eXs2pH\nGV/8uJ1gE0v2IzEGctMMhw3tV2faq09mcqPndMS8ifaWpTZQG9gZ3+lziBRFaUhW2Rp48QlY9TrU\n3y0mOQvGXsi/g6MZf8JZzHvvBzYVN9zZ2esPsrHYw9yCtdw4/cDYKGYMJKVbB/1bfPqntV8k/pp9\nDlOkIxV+bjlS2zf8wIBeGXWcqjpjW5LsfPw9+5yfjD7NDq/w+lm9w0pwfv9bL3/88gPW7vIQrL9S\nrxFnKMnl4MB+mRwUcnpGDsjmwH6Z/OezZUyZ0nitMUVRuh7qEClKSwj4YNVr8Plcxm6LEkXsORiO\nvBLGnAfJmVQXFADw5KebGjhDtdT4gzy8ZB2PfbyBzGQXGSkuMpKtI7P2eYqLjGQ3mSkRbaH2jWUB\nNuyuDI9PdjliU8fGlQSuXpDeq8lhPxYUMKCxX3bBIB9/+DYTDx8Nj07cV//H4YKg30p6DoRWaqX3\nhfFXNnqdovJqvg85P1Z9nzI2FtfPM/I3WrYgI8kwer8cRvbP4qC8LEb2z2Zon3RczpaVOVAUpWti\n2yEyxiQDlwCHAfsB14jIT8aYs4CVIrI6TjoqSuLxlFhTYl/8A/Zub9g/aCKMvxp+Nh0cVkJtWZWP\ngi0+Hp77KWVVza+MqvEHKfbXtGgpd5jPCsJP3U5T14mKdLJSXNbr2ucp7gaO157qIJ4aP6luZ9sd\nK4eDgCsNsgfCrzfs2936g+X7NjY9bmydhOJgUNhQXBkuargq5ATtrvDavqy/bCdp3hKuPmcGIwdk\ncVBeNgOyU7TgoaIojWK3DtHPgPeAbOArYApwuIgsN8Y8DGSJyIXxVLQ90KRqTaquLy+tcgt52xbR\nr/BDnMG6jkrAuCjKnczWgadQmWFVcQ4Ehe+KA3yyzc/yogCNBIU6BQZIdUGqy0Q8GlLqtTkCNWSn\nJ4f7I89JcRl8VZVkZWZQ7Rf+8HkVRR6ps32Fy0BGEozu42R7hbBlbxCvvRXuSDBA3+QAB/RJo1+y\nj2TPLt578XFmnXICRxxxBE5n62rEdoVE0vaWpTZQG9gZ3+mTqo0xbwPpwClABVADHBZyiM4E7hGR\nIW1RviOhSdVtH9upbTB5Mqz7AD6fay2fr096Hzj8Uj6pOZCjf3EaAKu2l/Py8q28umJ71EiGwUrt\niVKPzyrIN2kIV08dxt5qPxVePxXVfvZ6fVTUvvb62VvtD/Xva99b7aeweA+4U0Ln+KnpYF6YATKS\nXQhCpTfQkoyiOqQnORnRP4uf9U3n8QfuoGTdN9Ts3sz555zFU089pYmkMZanNlAbtEZWR7RBrJOq\nJwJnisgeY0z9n1w7aU3mZjthjDkY+BeQCawGzhORvYnVSumQ1Hjov/0deORm2P1Dw/7cUTDhajh4\nFriS2f3OEuZ/vJ6Fy7exekf0Kor5WQ4umnQgPx/Zl0uf/LLxgnyTh5LidpLidja5mika9b9IvP5A\nHYep1sGq8FoOU0WEU7W3dkyE41Vc7qFGDNV2tmS3gQB7vfZ3iwfok5nMyP5ZDMp2smXlZ3z38Vss\ne/tVkpJCFbi/Gs7dn77MwQcfzNSpU2Oip6Io3Ru7DlE10Nhui3nAntioExceBX4rIouNMfcCNwO3\nJlgnpSNRvt3KDfrqcYZX1d+x3cCBJ8H4qyD/aKr9Qd5ftZOFX21l6Y8eglFS5/pkJnP6mDxmjs2j\ncM1yphxjTae1V0G+ZJeT5AwnvTJa5ljVErl8vTLCqaqNTtV3stas20h2734RTpgvwvHy46mxOf8F\nPDH7cEYOyKJvZgrff/89Y8aMweez8q/efHMRp59+OgBz5sxh+vTpTJo0SfOCFEWJCXa/hd8DfmOM\neR9rygxAQonWvwQWx1IpY8ww4CZgAnAQ8LGITIkybiTwUGjcHmA+8HsRaw20MSYXGCwitfr9E3gF\ndYgUgK1fwed/h1WvWiueIknKgDEXwJGXIz0H89WmUha+8h2LVm5nb3XDaEeyy8H0g/oxc2wexwzr\nHV65VLhm35j0ZBfXTxvO9dOGxzw8HA/cTgc90pLokZbU5LiCgh1MmXJIo/0ffLiEwyYcw6R7lzSZ\nXN4zzU1K6Xr6Dh8PwMiRIxkyZAg//GBF65555pmwQzRgwAAGDBjQ0rekKIrSKHYdopuAT4C1WM6R\nAL/DclaSgJkx1usg4ETgcyDqLpXGmJ7A+8Aq4FRgKHA/4AB+Gxo2ENgacdpmrBVySncl4Ic1b1j5\nQVv+3aC7KiWX1Mm/gjHnscXj5uXl23j56wI2NVjebXHEoBxmjcvjhFH9yUpp/YaqXRmnw5Cd6uai\no/KZu2Qt0WbiTNBP4cevMO2+59m2bRtZWVkYY5gzZw7PPvssc+bMYdasWe2vvKIo3Qa7m7tuMcYc\nAlwPHAesw8obehF4QESKY6zXGyLyGoAx5iWgd5QxV2JN480UkXLgPWNMFnC7MebeUJvG0hWLqlJY\n/i/492NQvrVhf/7RMP4qCramstc1nJeeXMUXG0qiito/J42ZY/MYULOV/zpxQpwV7zqMYBtVuzbj\nyMrF4d43nRf0efHv2cHOpc8gvmqeeuoprrnmGgCuvvpq5syZkyiVFUXpRthOXBCRUqypprhPN4mI\nnWzOE4B3Qo5PLQuAe4DJwBtY0aHIrbT3p27ESOnq7F4L/34UVjzbcONUhxtGnUHg8CtY5hnIy8u3\n8tbK7dQEVzYQk5ns4uRD+jNz7EAOy++JMYaCgij1iJSoLFmyhDNOO4UqX5CsI2aSOeZEHGlZBD3l\n7P16MeVfvIz4qsnNzSUzMzN8nsOhRRMVRWkfOvxeZrURovo5RMaYIuDvInJ7vfZK4HYRuS/0+hPg\nroikap+I/L8o17kcuBwgNzd33IIFCxrVqbvU4GnL2ITaQISepd8wcOsb9CppWD6hxp3N9gHH80X2\niSzZlcZn2/3s8Tb8OzDAqN5Ojs5zMaavkyRn3YCjnffRHjU3El3DpLnxn376KXfccQdeb/OFFZOT\nk7n77rsZM2aM7evb1SOesjpi7ZX2lqU2UBvYGd+R6xAhIs0eWHlCNwOfYeXhFNU/7MhpzQG8BBRE\nafcBv4rSvhX4Y8Tr0cDXwE/AIiC7uWuOGzdOmmLJkiWt7m/u3JYQS1ktldchbVDjEfnyCZGHjxS5\nLavh8cgE2f3JU/J/S3+Ukx78SPJ/vSjqMf0vS+WxpetkZ3mV/Wu3cExXuQ+aGu/1emXDhg2Sm5sr\nWHmHto78/Px20TuWslr795Dozy6WstQGagM74xNhA+BLseFv2J0ymwucB7wGfIhVmLFTICIrgZb/\n3FQ6D3sL4T/z4cv/A0/9dDaDd9iJfNjvv1m4LYuCRbvwB39sIKJ3RhKnHprH/sEdXDRjUvvo3UXZ\nunUrjz76KP/4xz8YPHgwv/71r/ntb3+LxxM9MT2StLQ0Hn/88XbQUlEUpS52HaKZWNGYR+OpTAsp\nxdpKpD49Q31KV2f71xy4+i/w0ScQrLucW1zprBh2FQs5ljd+qKTsu2qsclr7SHI6mDYyl1nj8ph4\nQB/cTgcFBUXt+Aa6Ju+99x533XUXAEVFRcyePZtFixZx8sknN+kUpaWlsWjRIi20qChKQrDrEJVg\nTZV1JNYAB0Y2GGP2A9JCfUpXJBiANW9ay+Y3f0q/et3bMkbxau8rWLgrj/UrqohWM3Rcfk9mjs3j\n5FEDyE7TpfJtYc+ePSxcuJCNGzdy8cUXA3D22Wdz4403UlJSwsCBAykpKWHq1KlNOkXqDCmKkmjs\nOkR3ADcYY5aKSGWzo9uHt4CbjDGZsm8rjrOAKmBp4tRS4kJ1GSx/Cr6YB3vq+uaVksxbPc7hZfNz\nPtvpQHaDdRvsI69HKrPG5nH62IEM7p3efnp3YR599FFuuOEGPB4P+fn5XHDBBTidTlJTU7nnnnvI\nyclhxowZLFu2DKBRp0idIUVROgJ26xA9GaoKvdkY8xUNf3aLiJwVK6WMMWlYhRnB2hokyxhzRuj1\nYhHxYG3JcS3wsjHmHmAIcDtWXaToG0spnY/idfDvebDiGaipCDcHxPA5o3jaOZOCmuFU7Wy4Siw9\nycmJo/oza9xAjhiUg8OhZanaQk1NDR6Phx49egAwePDgsGOzadMmFi9ezCmnnALApZdeGlVGfadI\nnSFFUToKthwiY8wNWNWqC7F2vY/3PENfrKKPkdS+HgxsFJFSY8xxwMNYNYf2AH/BcoqUzowIbPzY\nmhb74S2I2B99bXAALzum8QpT2eGt3VJiX78xcMyw3swaO5DpB/UjNan+XsRKS9m6dSvz5s3jH//4\nB2eddRZ/+9vfAJg2bRrDhg0jEAhw880323Zqap2ic845h+eee06dIUVROgR2p8z+F3gQuC60hC2u\niMhGbFSZFpFVwLHx1kdpJ3zV8N1LliO087twc6lk8EZgAgsdv+Cbmryopx7QN4NZ4wZy2qF584og\n7gAAGsJJREFU9MtOaS+NuwV33nkn8+bNA+CJJ57grrvuIiMjA4fDwccff8zq1atb7NRMnTqVBQsW\ndPj93BRF6T7YdYgMsKg9nCGlG1JRBP/5J3z5T6jcBUCNOCkIHsrCwEQ+lHH4pGGkp2eam3G9hf+Z\nMZ6D87J01/MYUFZWxssvv0xqaipHHnkkYG2fUesQZWRk8OOPPzJ27FgA+vXrx5o1uoZBUZTOj12H\n6AlgFtZmqorSeu47gCmVRfCfvnD+Qisa9N1LEKhBBL6VwbwcmMjrwaMpkcwGp7udhuMOzGXm2Dym\nDO/Lp8s+YtTAaNUXlJZy2223cf/991NZWUlhYSEvvPACAKNHj+a6667j6KOPZsaMGbjdujJPUZSu\nh12HaCtwvTHmfazCjNGSqufGVDOlS1Hp9TPvo3U8XXwHpWTQs7qC8x/+K1e4FrGXdF4JTOflwER+\nkoFRzz9kvx6cMTaPk0cPoGd6UtQxSsuoqanBGBN2cBwOB5WV1iLSV155he3btzNgwAAAHnjggYTp\nqSiK0h7YdYhqvw0HEj1nR7CqWStKAyq9fk5/ZBmbdu/FSxYAJWTx98CpzA+chIckoOEmnv2zUzh9\nTB4zxw5kWN/Y7XHT3dm2bVs4SfqBBx7gnHPOAeDyyy/nzjvvZODAgdx8881kZ2vkTVGU7oPdZfe6\n5bRiGxHBFxTKqnx4fQEeuf93bPQeRU29xYl+XPjr3YJpSU6OP7gfs8YOZPyQXjh1qXzMOe200/jy\nS2vT20ceeSTsEPXv35+VK1dSWFioK78URel22I0QKW0gPF302SZKPD5yPnqX8yfkc8WkoaQnt89H\nICJ4/UGqfQGqfAGqfUGqagJU+wNU+6zjq0I/xV9tDbUFw+11zvEF8PoC7Ciq4qHVn4b7vL5I2QGC\nArz7bujqk5vTjqOGWkvljz+4X7vZpDtQXl7OU089xTnnnENOTg5gRYJqHaINGzZQXFxMr169ABgx\nYgQ7d+5MmL6KoiiJotH/PKFCjOtExBt63iShJfBKPSq9fk7/+ydsKvbg9QcBKPH4mLd0PW99W8iz\nlx2Jwxiq/SEHxRfA6w9QVVPXwaj2B6muqeucrN/s5fWdK8IOTK2DU1UTqOf8WP22WPGN/TdXHJst\n4wzCs5eNj4ksxSIYDHLttdfy5JNPUlFRQXV1NTfccAMA5557Lq+//joXXXQRp556qiZJK4qi0HSE\n6DtgPPBF6HljS+5NqE8r4EVh3kfr6jhDtXj9QX4qquDwuz5o2wW2bGvb+XHCYSAtyUWK20FJZY0V\nMWqEnulaNygWBAIBnE7rz9DhcLB+/XoqKqzq3nPnzuW6667D4XCQnp7OG2+8kUhVFUVROhxNOURT\ngdqoz7E07hApTfD0Z5saOEOJIsnlIMXlIMXtJDXJSYrLSUqSM9xWUVbCfv1zSXE7w0eq20mK2xF+\nnhx6/tPq7zhi3Ng6/SkRzz/5+KNw0b0H3vuBeUvXR7VDssvB+eP3b2dLdC127drF7bffzvz58yko\nKGDYsGEAXHPNNbz11luMHDmSa665hkAggMOh6YCKoijRaNQhEpGlEc8L2kWbLkipx9fsmJ5p7giH\nw3IqUiMckuQIhyTF7SDFZTk0mzesY/RBI+q0pbgdJIef7zsn2eVsNkG5oKCAKVPG2HpfybvWcMTg\nHFtjr5g0lLe/K2wQKUt2OcjvlcYVk4bakqM0pKqqitmzZ4eXy8+dO5f7778fgOOPP56PPvqIY445\nRotWKoqiNIPdvcwCwAQR+SJK3zjgC5EopYQVeqa5KWnCKcpJT2L5rdNaJbsgsJkp46LX7elIpCe7\neOXqo63E8s83U1pZQ8/0JM4fv3+7JpZ3BcrLy3n99dc577zzMMaQmprK5MmTWbx4MQBvv/02f/7z\nnzHG4HQ6mThxYoI1VhRF6RzYjZ839fPSDfhjoEuX5PwJ+SS7opu5O00XpSe7uH7acJbfOo3Hj09n\n+a3TuH7acHWGbFJaWso111xDXl4eF1xwAZ988km479RTT2XSpEk8//zzrFixQqNBiqIoraCpVWb7\nA4MimsYYY+pnv6YAFwEbYq9a10Cni5RYkJ6ezsKFC8NJ0o888gjHHHMMAD/72c9YunRpU6criqIo\nzdBUhGg2UAAsYV8l6oJ6x9vAacDv46ZhJ6d2uuiKyUPISU/CYE2TXTF5CK9cfbRGSLohS5Ys4eyz\nz2bJkiVR+3fs2MHvf/97Dj/8cHw+a7o1KSmJyy67DLBqBeku8YqiKLGlqf/GfwdewpouWwmcF3qM\npAbYLCLe+KjXdowxc4EZwAARSchcQu100fXThocSl6ckQg2lA7BkyRJOPvlkPB4PJ598MosWLapT\nFXr16tWMHj0av9+ahX711Vc588wzAWvX+WOPPZYpU6botJiiKEqMaTRCJCK7ROR7EfkOGAwsDL2O\nPH7qyM5QiOeAsYlWQlEinSEAj8fDSSedxF/+8pfwmAMPPJDhw4eHXz/33HPh5/3792fq1KnqDCmK\nosQBW0nVIrJJRGqMMcnGmCHGmJH1D7sXNMYMM8bMM8asNMYEjDEFjYwbaYz5wBjjMcZsN8bcYYxp\n8Uo2EflIRHQvAiWh1HeGaqmqquL6668PF0o0xnDNNdcwceJEFixYwIIFCxKhrqIoSrfD7rL7AcBj\nwAnRumlZpeqDgBOBz4GoewYYY3oC72MVhjwVGArcj+XA/dbmdRQl4Wzfvp3f/OY3/PnPfw7nA0Vj\n1qxZvPPOO0ydOpUrr7ySq666qh21VBRFUexm9M7Hmna6HstJqWnDNd8QkdcAjDEvAb2jjLkSSAVm\nikg58J4xJgu43Rhzb6gNY8xyINq69XdE5Lw26KgoDaipqaGwsJDCwsI6FZ+DwSAzZ85kx44dFBYW\nMm/ePI4//ngAXnvtNV544YVmZft8vqg5RYqiKEr7YNchOhq4TESa/2ZvBhGxs4/FCVhOTXlE2wLg\nHqyt098IydLcoE7GkiVLOOecc3juuec6xD9+EcHn85GUlARARUUFDzzwADt27GDHjh3ce++9DBgw\nAID//d//Def7HHPMMfzhD38ArH3DPv74Y0pKSgDYunVrWP67775rWxePx8Ps2bPZuHFjLN6aoiiK\n0gKMSPNblBljfgKuF5GY7ghZGyESkSn12ouAv4vI7fXaK4HbReS+VlxLmlplZoy5HLgcIDc3d1xT\nuRsVFRVkZGS0qr+5c1tCLGW1VF5rbPD1119zyy234PV6SU5O5u6772bMGHtbhbRGj6qqKjZv3kxx\ncTGlpaWceOKJ4YTkRx55hGXLllFcXMz06dPDO8Fv2bKFCy+8MCzjoYce4uCDDwasBOfHHnsMgLy8\nPB599NHwtS+++GI2bdoEwOzZs8MyXnvtNR588EGCweZ/B7TWJom8D+yMb6w/0XrHUpbaQG1gZ7za\nIDE2mDp16lciclizJ4lIswdwDrAMyLIz3u6Btay/IEq7D/hVlPatwB9beI35ofMk9Di/uXPGjRsn\nTbFkyZJW9zd3bkuIpayWymupDT788ENJS0uT0OcggKSlpcmHH35o+5rBYFDKyspk48aNda7zpz/9\nSS688EKZNm2aPPPMM3WuGXm90tLScN9FF10Ubp8xY0a4/f333xeHwxHuW7hwYbjvmWeekf79+8vY\nsWPljDPOqPMely5dKsuWLZN169aJx+Opo1+0917/aKktIknkfWBnfGP9idY7lrLUBmoDO+PVBomx\nAfCl2PAX7EaIXgSOBDKB/wB7GvpVclazghrKbSxC5ANuEpG/1mvfCvxLRH7T0mvZ1OcU4JS8vLzL\nnn766UbHaYSoZTaIjAzVJzIqIiJ8/vnnlJSUUFJSwuTJk9l/fytF7O233+avf/0rXq+X3r178+KL\nL4avc9NNN7FmzRoAzj333HABw02bNnHxxReHr/Xkk0+G5T322GPhJe2jR4/mb3/7W1jeggULSE1N\nJScnhzFjxtCvX79W26t2jF0btIZE/7rsiL8I21uW2kBtYGe82qBjR4js5hD1BtaFnruBPq3S0D6l\nQHaU9p6hvk7J119/zd13380tt9zS5qmijo7f72ft2rUsX76c+fPnN7rCyuv1csstt3D33Xdz6KGH\ncscdd1BdXQ1Av379wg5Mampq2JkoKSkhEAjgdFoLG3NycsLyavN4AHr16sXQoUPp1asXOTk5uFz7\nbveZM2dy0kknkZOTQ2pqah2dLr300hhYoC5jxowJf/aRTlGspg4VRVGUNmInjBSvg8anzD4CnqvX\nth/W9MIp8dYrHlNmkdMmbZkeaYkebZEXDAbDz3fv3i1vvvmmPP300/Lggw9KMBgMj73ttttkwoQJ\nMnz4cLnpppvC5yxcuLDJKaL6R61Nhg4dGm679957w/KWLVsmgKSmpsqQIUOkpKQkrPOiRYtk/vz5\n8uabb8pPP/0UMxvEYmxTU4ed4T6IxXidJlAbNNWvNlAbtOY6LdGDWE6ZxYsmpsxuAW4C8kVkb6jt\nRuAOoJ/UXX0WS33iMmUWbbokFpGB5vQQEaqqqnC73bjdVsmnTZs28e2337J3715cLld4WwiAm266\niS1btrB3715mz57NGWecAcDy5cvDSccAixYtQkTIyMjgrrvu4v333wdg8uTJ3H777YC1O/vMmTNb\n9H5yc3OZOHEi5eXl9OrViyOPPJJDDjkEsCJOXq+XtLS0OpWaO/K0YWNjYh0pTHS4vSOGyNtbltpA\nbWBnvNqgY0+Z2Y3k3NvcYUdOSFYacEbo+Az4PuJ1WmhMT2AH8B7wc6zVXxXAnXav05YjlhGiphJq\n7UYIfD6fFBUVyZo1a8Tn84Xb77nnHrntttvk2muvlYcffjjcXl1dLX369BGXyyWAvPPOO+G+hx9+\nOHz9vLy8Otc54IADwn2/+93vwu1ff/11Hb03btwYfo9z5swJtx933HF1bDB8+PA6CcpNHa2NliTy\nl1VrIkStuU4s9IinvI74i7C9ZakN1AZ2xqsNukCEyBizIUpzTyALKANKRWRIs4IsWYOAaPIABovI\nxtC4kcDDwASsJO75WEvuA3au0xpiHSFqKpG2ltpI0fr169mwYQMVFRVMmDCB6dOnA/DTTz9x+eWX\nh8c///zz9O3bF4D77ruPxYsXA3DYYYdx3337qhFMnz6dmhqrfuatt97KscceC8AHH3zAnXfeCUBK\nSgpvvfVW+Jxf/epXfPPNNwCcfvrpXHvttQAUFxdzzz33kJmZSWZmJhdccAHJyclkZGSwefNmysrK\nyMzMpEePHvTo0aPVNmhNtKQzRohaep1Y6BFPeR3xF2F7y1IbqA3sjFcbdIEIUWMH1sqzb4AJbZHT\n0Y5YRIjsLLUmIjpyyCGHhF9fe+21YVnr16+vM3bFihXhvvPPPz/cXl/n/v37h2U//vjj4fbly5fL\nJZdcIjfccIPcdddddXKFnnnmGVm3bp2UlpZKIBBosw1qiUWUrLV6xFOeRojsjddfxWqDpvrVBmqD\n1lynJXrQXjlExpjzgetEZFybBHUAYhkhuvTSS9m50/6essnJyeEoyrRp0/jNb34TljVjxoxwdObW\nW28N74b+ySef8MMPP5CZmUlubi6TJk0KyysrKyM1NTVcgdkO8Vp2D4nLo4qnPI0Q2Ruvv4rVBk31\nqw3UBq25Tkv0aJcIUciZOgGoaKucjnQkIkL0xz/+UebOnSsLFiyQ5cuXh2UFg8FGozUdOToSrb+r\nrbDSCJG98fqrWG3QVL/aQG3Qmuu0RA9sRojs7nafFqU5CRiBtfLreztyuhNTp05l0aJFnHzyyXg8\nnkbHpaWlNbmhpzGmzqqqzkytTTrSXmaKoiiKAvb3MgtiRTMadAHbgNNE5KsY69buxGPZfVetUNza\nsGhLr9NWPeIpT6fM7I3XaQK1QVP9agO1QWuu0xI9Yr3s/mLgonrHWcDRgNuOjM50xLowYyz28WqN\nHvGU19qwaEuv01Y94ilPp8zsjddpArVBU/1qA7VBa67TEj2I5ZSZiDzRQudMiaD+9Flz02SKoiiK\norQvjrYKMMZMNca81fzI7k2tU5Sbm6vOkKIoiqJ0MJrMITLG9ACOx9pHbAPwmoj4Qn1nAr8GxgI/\nisiB8Vc3vuhu95pDpDlEXSNnoL1lqQ3UBnbGqw06dg5Row6RMWYU8C6QG9G8HJgFPAuMB1YBfwSe\nF5Fgm7TvQBhjdgGbmhiSjVWhuzX9vYHdrVStpXrEU57awN7YxsZ0FRvYGd8eNrCjRzxlqQ3UBnbG\nqw0SY4N8EenT7BmNJRcBbwA/YFWjTgGGYzlIRaGLnG8nSakrHsBjre3HZnJXLPSIpzy1gb2xjY3p\nKjZoy70QSxvE2g5qA7WB2qD72aCppOrDgP8RkX+HXv9gjLkK+Am4XEQan1Pq+rzRxv5YEevrtESe\n2sDe2PawQyJtYGd8Z7wX1AZqg9bIUht0Yhs0NWUWBMaLyBcRbU7ABxwpIv9prZbdGWPMl2KnHkIX\nRm2gNgC1AagNQG0AagPoGDZobpVZYxnX/lgr0o14LNEKdADUBmoDUBuA2gDUBqA2gA5gg+YiRHto\n6Pz0jtYuIn3joaCiKIqiKEq8aSqH6PftpoWiKIqiKEoCsbWXmaIoiqIoSlemzZWqFUVRFEVROjvq\nEHUQjDH7GWM+MMasNsZ8b4y51xhjEq1Xe2OMWWqM+cYYs9IY85IxJivROiUKY8wjxphuGcI1xmw0\nxqwyxqwIHSMTrVN7Y4xJN8Y8YYz5IfSdcHWidWpvjDFDI+6BFcaYncaYVxKtV3tjjDkp9L24whjz\nqTFmRKJ1am+MMVcaY74LfS/8PbTqPaaoQ9Rx8AO/FpERwBisgpgzE6tSQpghIoeIyGhgM3BTohVK\nBMaYiUDs6th3Tk4UkUNDx6pEK5MA7sfaFmm4iBwEvJRohdobEVkXcQ8cCqwGXki0XgngH8DZIRs8\nDdyRYH3aFWPMQVj/C44WkZFYK+DPi/V11CFqI8aYYcaYeaGIRsAYU9DIuJGhCJDHGLPdGHNHpIcr\nIjtE5MvQ8xpgJdYech2eWNkAQETKQmMdQDqNl37oUMTSBsaYZOBPwI3toHrMiKUNOiuxsoExJhM4\nDbivtk1EiuL+BmJEPO4FY0w+cCjwahxVjxkxtkEQqI2WZwM74qh6zIihDUZiVbKu3YrjHeCsWOvb\n1CozxR4HAScCnwPuaAOMMT2B97H2fjsVGIr1688B/DbK+F5YX4a/iI/KMSemNjDGLAYOB74Hboib\n1rElljb4HfBPEdllOtesaaz/Fl4Lvf9FwO0S2li6gxMrGwwBdgF/M8aMB7Zg7RywMZ7Kx5CYfy9i\nRQQWikhVPBSOA7G0wfnAImNMNeABjo6f2jElVjZYCdxvjOmPtX3YmcQjYBDLvUO64wE4Ip6/BBRE\nGXMLUApkRbTdjHVjZ9UbmwwsAW5I9HtLlA1CfU7gXuDmRL+/9rQBMBrry6F2Bagk+r0l4j4ABoYe\nM4BXgFsS/f7a+T4YhxUdnR56fQmwNNHvLxH3QkTfamBKot9bAu4FF/AWMCr0+jJgUaLfX3vfB1hO\n4ZfAZ8BdwNex1lenzNqIiARtDDsBeEdEyiPaFgCpwOTahlCI8BmsD/r+mCoaR2JpgwiZAeBJ4MKY\nKBlnYmiDo7HCwxuMMRshnGDc/E7NCSaW94GIbA09VgD/BI6KoapxI4Y22AqUicg7Ef3jYqZonIn1\nd4Ix5rBQ+9KYKRlnYmiDQ4EcEfk29PoZYGrMFI0jMf5OeFpEDhORCcAKYE1MlUVziNqLA6n34YnI\nZiwP+MCI5nnAXjrPNFFLaNYGxpiexpjciCGzgO/aTcP406wNRGSuiAwQkUEiMijUNkhEdrW3snHC\nzn2QbkKrC40xLqz7YGU76xlP7NwHO4GVxpjDQ0OmAd/StbD7vQhwAfC0hEIFXQg7NtgKDDPG5IVe\nH481vdRVsHUf1P5vMMZkY0WQHoq1IppD1D70xNrupD6loT6MMUcD/43lAHwdyp34PxF5sL2UjDPN\n2iD0+Hwoqdhghch/2T7qtQt2bNDVsWODXODlUGK9k30h8q6C3fvgSmC+MSYdKMOaNutK2LJDyCk+\nG5jYTnq1J83aQEQKjTE3Au8aY/xAJdb/iq6C3b+HBSGnyAD3icinsVZEHaIOgoh8gvVBd1tEZD1W\nMrUSQkS63T0Rug8OTbQeiUasUgOdYqownoiIH8tJ7raIyOPA44nWI5GISNynCXXKrH0oxVoqWZ+e\nob7ugNpAbQBqA1Ab1KJ2UBtAB7KBOkTtwxrqzYkbY/YD0ohDYlgHRW2gNgC1AagNalE7qA2gA9lA\nHaL24S1geqjYWi1nAVV0olUTbURtoDYAtQGoDWpRO6gNoAPZQHOI2ogxJg2r8BRAHpBljDkj9Hqx\niHiAR4FrsRJF78EqunY78EC9pYadErWB2gDUBqA2qEXtoDaATmiDRBRr6koHMAirgFq0Y1DEuJHA\nh1he7w7gD4Az0fqrDdQGagO1gdpBbaA2kHA1XEVRFEVRlG6L5hApiqIoitLtUYdIURRFUZRujzpE\niqIoiqJ0e9QhUhRFURSl26MOkaIoiqIo3R51iBRFURRF6faoQ6QoiqIoSrdHHSJFURRFUbo96hAp\nitJtMMb8xRgjxpiFUfreMsa8kwi9FEVJPOoQKYrSnRgFeIFpxhh3vb7RwMr2V0lRlI6AOkSKonQn\nRgH/AjKASbWNxpgcYADwbYL0UhQlwahDpChKt8AYkwv0BT4AvgROiugeHXpUh0hRuinqECmK0l0Y\nFXr8FniTug7RKMAPrGpvpRRF6RioQ6QoSndhFFAD/AgsBn5mjBkW6hsN/CQi3kQppyhKYlGHSFGU\n7sJoYLWI+LGmzHayL0o0Cp0uU5RujTpEiqJ0F0YRWkUmIgK8DZxkjDHAwegKM0Xp1qhDpChKl8cY\n4wBGUjcK9CYwGStylI5GiBSlW6MOkaIo3YEDgFTqOj3vYn0HXh96rQ6RonRj1CFSFKU7ELnCDAAR\nKQM+Ac4F9gIb218tRVE6CuoQKYrSHRgFlIrItnrtbwIu4LtQXpGiKN0Uo98BiqIoiqJ0dzRCpCiK\noihKt0cdIkVRFEVRuj3qECmKoiiK0u1Rh0hRFEVRlG6POkSKoiiKonR71CFSFEVRFKXbow6RoiiK\noijdHnWIFEVRFEXp9vx/4z/Gph5BlU8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f51fd8364e0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkQAAADqCAYAAABDaVrtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f51fd18d7f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkQAAADqCAYAAABDaVrtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f51fe5092e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkQAAADqCAYAAABDaVrtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzsnXtclFX6wL+Hi8AgIuKKoZb3jMxLWnZTwEuZ6ZZaWlnu\namlZ1m6umrc2tcRL2ZZaaum69SslNbvo0oUUdDfLK21essS8oKYWilwGEIbn98fAyAAD78AMDHi+\nn8/7Gd5znvc5zxxHeOY5z3mOEhE0Go1Go9FormS8atoAjUaj0Wg0mppGO0QajUaj0WiueLRDpNFo\nNBqN5opHO0QajUaj0WiueLRDpNFoNBqN5opHO0QajUaj0WiueLRDpNFoNBqN5orninGIlFJvKqV0\n0SWNRqPRaDSl8HHUoZR6qpI6PxSR1Eo+6xaUUj2B+jVth0aj0Wg0Gs9EOapUrZQqqIQ+AW4Skb1V\nMkqptsAk4FbgeuA/IhJVhlwEsLhQLg1YAcwSEUsxGT9gC3AfcE5EVFVs02g0Go1GU/dwGCEq5BYR\n2WlEkVLKB7hUdZMAqxM0APgO8HUwXgjwNXAQuBdoAyzEugw4o5jo34GVIvKbUtoX0mg0Go1GU5ry\nHKKtQLoTugoKn8mokkVWNorIpwBKqfVA4zJkngQCgCEikg7EK6UaADOVUgtEJF0p1Qnogb2DpNFo\nNBqNRmOHQ4dIRKKdUSQiBYBTz1SgqyLuBr4sdIaKiAXmA5HARuB2IAI4WhQdUkodw7qs95sjxY0b\nN5aWLVs6HDgrK4vAwMBK9Vf0rDO4Upez+vQcGJN1JFNX5sCIfHXMgav16TnQc1AZXXoOPHMO9uzZ\n87uI/KGiZypaMvNkOmDNDbIhIieUUubCvo0ishRYWtSvlBIRaVmWMqXUWGAsQFhYGK+++qrDgTMz\nM6lf33GOdnn9FT3rDK7U5aw+PQfGZB3J1JU5MCJfHXPgan16DvQcVEaXnoPKzUFSUhJz585l7Nix\ndO3atdK2OhonOjr6uKGHRKTCCxgKPFbsvhWwHWsi80dAQyN6KnMB64HEMtrzgL+W0X4SiHGgS4yM\n2a1bNymPhISESvdX9KwzuFKXs/r0HBiTdSRTV+bAiHx1zIGr9ek50HNQGV16Dpyfgy1btojJZBJA\nTCaTbNmyxTkDDYwD7BYDf/uN1iGaATQodr8Ya17PPOBGYI5BPTWK6B1mGo1Go9F4BAkJCQwcOBCz\n2QyA2Wxm4MCBJCQk1Ig9Rh2i1sA+AKVUMHAn8JyIzAOmA4PcY165XACCy2gPKezTaDQajUbjgZR0\nhoqoSafImUrVRQWLIgEL1i3vYF2iqjBZyQ0cwporZEMp1QIwFfZpNBqNRqPxMBw5Q0XUlFNk1CH6\nHzBCKRUIPA4kiEhuYd/VwDl3GFcBnwN3KaWCirUNB7Kxbv/XaDQajUbjQSQlJZXrDBVRE06R0V1m\n07BuY/8TkAn0K9Z3H7DDlUYppUxYCzMCNAMaKKXuL7yPExEzsAx4FtiglJqPdVlvJvCa2G/Fdzne\n3t4kJyeTl5dXZn9wcDA//vij033O4kpdzuqrSNaT5sDX15cmTZrQoEGDcuU0Go1G417mz59foTNU\nhNlsZtSoURw7dsy9RhViyCESkf8qpa4G2gNHRCStWPc/gWQX29UEWFeirei+FXBMRC4opfoAS7A6\na2nAP7A6RW4jPT2dBg0aEB4eTkBAAGVVv87IyCAoKKiMp8vvcxZX6nJWX0WynjIHIkJ2djanTp0C\n0E6RRqPR1AAFBQV8/fXXTJo0ib///e+GnCKTycSqVauqwTorhnOIRCRDRPaUcIYQkTgR+dmVRonI\nMRFRDq5jxeQOikhvEQkQkatE5AUpdo6ZOzh37hzNmjXDZDKV6QxpPAulFCaTiWbNmnHuXE2s7Go0\nGs2VS35+PitXrqRjx47cddddZGdns2nTJkwmU7nPmUwmNm3aRHS0S+o9G8JwYUalVDjW3WTNAP8S\n3SIiz7vSME8lLy+PevXq1bQZGicJCAhwuMSp0Wg0GveglGL+/PkcPnwYgA8//JAZM2awadMmh7lE\nNeEMgcEIkVLqQeAo1vpDjwEPlHFdMejIUO1D/5tpNBqN+/n111+ZNGkSmZmZgDXndsKECQAEBQUR\nERFBXl4e0dHRZUaKasoZAuMRojlYK1I/6e6EZY1Go9FoNLWL3NxcRo4cyfr16ykoKODqq6/mmWee\nAeBPf/oT2dnZjB49mqSkJHx9fQFsTlFRpKgmnSEwnkMUCqzUzpBGo9FoNJqS+Pn5ce7cOQoKrGez\nv/baa+Tn5wPWlIXnnnuO4ODStZSLnKKwsLAadYbAuEO0AYhyox1XLAkJCbRs2bLGSpUDtGrVCqUU\nR44csWtPTExEKWW7goKC6NChA2PGjGHfvn1l6srNzeXVV1/ljjvuIDAwEJPJxE033cTChQvJzs6u\njrej0Wg0GjeSk5PDypUr6dKlCydPnrS1T5o0CYB+/fqxfPlyvL29DemLjo4mNja2Rp0hML5kNh5Y\nqZRagfWE+bSSAiIS50rDrgSKV+scOHBgjXjH3377ra3Gw/r16+nSpUspmQ8++IDWrVtjNps5fPgw\nq1atIjIykmXLlvHYY4/Z5LKzs7nzzjvZt28f48aNo0+fPrYx5s+fj4+PD3/5y1+q5X1pNBqNxvXk\n5OTQvn17UlJSAFi0aBELFiwAoH///vzzn/9k1KhRNWlipTEaIWoP3AyMBt4HNpW4NrrFujqMpxxq\nt2bNGgIDA+nRowfr168vU6ZTp07ccsst9O7dmyeeeILt27czbNgwxo0bR3Ly5RJUM2bMYO/evfz3\nv/9l2rRp9O3bl759+/LCCy9w6NAhbrrppup6WxqNRqNxEb/++qvtZ39/f6Kiomz3a9assS2NeXl5\n0apVq+o2z2UYdYhWAenAPcC1WIsjFr9au8W6OoqnHGpnsVhYu3Ytf/zjHxk9ejQ//fQT//vf/yp8\nzsvLi7lz5+Lt7c2KFSsAq+3Lly/nySefpGPHjqWeadSoEbfddpvL34NGo9Fo3MOuXbuYNWsWzZs3\nZ/fu3bb2iRMn0rx5c1555RX279+Pj4/hCj4ejTMRoiki8rmIHBaR4yUvdxpZl9i2bZvHHGqXkJDA\n2bNnefDBB7n//vvx9fVlzZo1hp4NCQmhe/fufPfddwDs2bOHrKws+vfv706TNRqNRlMN5OTkcNdd\nd5GYmEhBQQELFy609XXq1Iljx44xceLEMhOlaytGHaKdWA9x1Thg5syZtuTjXr162fWFh4fb+gYP\nHmzoULt+/frZnhk7dqyt7/Tp07b2Bg0asGfPnkrbvGbNGho2bEj//v1p1KgRvXv3JjY2FhEx9Hzz\n5s05e/YsgO1ojKuv1h8TjUajqW3k5OSwevVq2y4xf39/nnrqKVv/xYsXsVguHwRhNGG6NmHUIZoA\njFdKPaKUCldKmUpe7jSyLmG0WnLxD547uHTpEhs2bGDw4MG2yttDhw7l+PHjfPvtt4Z0lOU46QKI\nGo1GU3vIyclhzpw5tGzZkhEjRvDZZ5/Z+saPH89dd93F999/T1xcXJ10gopj1CHaA9wAvAukABll\nXBoDFBWkqgh3f/A+//xz0tLSGDBgAGlpaaSlpdGzZ0/8/PwML5udOnWKsLAwAJo1awbAiRMn3Gaz\nRqPRaFyLr68v7777ri3a/+qrr9r6mjZtypQpU+jcuXNNmVetGHWIRgOjCl8dXVc0M2fOREQQEbZt\n22bXd/r0aVvfxx9/bOhQu/j4eNszb7/9tq0vPDzc1p6enk63bt0qZW+R0/PAAw8QEhJCSEgI1113\nHbm5uaxbt67CCNWFCxfYvXs3t956KwDdu3cnMDCQL7/8slL2aDQajcb97Nq1iz//+c9lHq3RrFkz\n7r33XrevUHgqhlLDReRfbrbDbSiltgINAQX8DIyuyYrbvXr1qvFD7bKysti4cSMPPfSQXX6S2Wzm\np59+YsKECWzZssVhNKugoICpU6disVhsdYgCAgJ44oknWLp0KaNGjaJFixZ2z6SlpfHjjz/aHCiN\nRqPRVB9ZWVkMGDDA9oW9W7dudkdr1K9fn2HDhl3Rh5cbjRDVZv4oIp1FpBNwAphU0wbV9KF2n376\nKWazmb/85S9ERUXZrp49ezJ+/HhCQ0Ptls1++OEHvvvuOxITE3n77be5/fbbWbt2LcuWLaNt27Y2\nuZdffpmuXbty++23M2/ePDZv3szmzZuJiYnhuuuuY+fOnW59XxqNRqO5TPFIT2BgIF5el//k/+Mf\n/7AlUAcEBPDII49c0c4QlOMQKaX2KqWuN6pIKeVV+EyHqhqllGqrlFqulPpBKWVRSiU6kItQSm1W\nSpmVUqeVUrOVUnbJNyJyscg+IBAwtoXKzZR0iqrzULs1a9bQrl07evToUarP19eXYcOGsWHDBnJz\ncwEYMWIEt956K/fccw8LFy6kY8eObN26ldGj7VdKAwIC+Prrr5k+fTobN25k0KBBDBo0iI8//pjJ\nkyfzxBNPuP29aTQazZXOxYsXbYnSJY/W8PHx4ZFHHmHDhg12DpKm/CWzLkCoEzvIfAqfccWOs+uB\nAcB3QJnrNkqpEOBr4CBwL9AGWIjVyZtRQjYOuAk4APzNBfa5hCKnaNSoUaxataraju3YuLH8wuJv\nvfUWb731FlD2TjKAjIyy8+j9/PyYOHEiTzzxBEFBQVUzVKPRaDROkZWVxSOPPGLLEXrjjTd45ZVX\nAOvRGkePHqV58+Y1aaLHUpF7mEDZO8rKui7guujLRhFpISIPYHViyuJJIAAYIiLxIrIMmAVMUEo1\nKC4oIgOApljrKT1VSlMNEh0dzbFjx2r8UDuNRqPR1E4OHjxo+zkwMNDuVIC4uDjb0piXl5d2hsqh\nvAhRZU9nO1rJ52yISIEBsbuBL0skSMcC84FISpyvJiIWpdS7wIfAgqraqNFoNBpNTVFQUEBcXByv\nvPIK27ZtY9euXXTv3h2AYcOGcebMGSZOnMjw4cP10phBHDpEIvJudRpSCToAW4o3iMgJpZS5sG9j\n4bJaPRE5WygyFNhfvWZqNBqNRuNasrOzGTlyJBcuXACs9YNiY2MBaNOmDd9//70ulOskyugxDTWF\nUmo90FhEokq05wGTROT1Eu0ngfdEZJpSqjXWiJAf1m33PwLPFHOQij83FhgLEBYW1q3og1WS4OBg\nWrVqVW7hRIvF4rC/vD5ncaUuZ/VVJOuJc5CcnMzFixfLlcnMzKR+/fqG9BmRdSTjzDiusMOd+iqS\nr445cLU+PQd6Diqjy51zkJ6eTnx8PPfdd5/td96KFSv44IMP8Pb2pl+/fkyaNAkvL686OwfOUFxf\ndHT0HhHpXtEzdeOIWgeIyC9Yk6mNyL6tlPoVGOTj41O5aocajUaj0ThBUlISc+fOZerUqXTt2rVU\nf3Z2Nu+88w6ff/45OTk5hIWFcccddwAwZMgQ8vPzGTJkCE2aNKlu0+seRVWPPfUC1gOJZbSfA14s\noz0La+So0mN269ZNHHHw4EFJT0932C8i5fZX9KwzuFKXs/pq4xwcPHiwQpmEhATD+ozIOpJxZhxX\n2OFOfRXJV8ccuFqfngM9B5XR5ewcbNmyRUwmkwBiMplky5YtpZ6xWCzSrl07wbppSW6//fYq2+EM\ndeFzAOwWA3/7a/OS2TbglIg8VKytBdbii38UkfL3lpc91iBgULNmzca8//77ZcroJTNjsp44B3rJ\nzD36PDFEXt269BzoOTAiX7w/KSmJqVOn2uq9gbVsySOPPMLBgwd54YUXCAgIAOCzzz7jH//4B61b\nt+bBBx+kb9++5eYH1ZY5qMo4ztjh0iUzpVSoiKRW0T5X8zkwSSkVJCJFRXGGA9nA1pozS6PRaDQa\nx5TlDAHk5uaycuVKwHoA95AhQwC46667CA8Pp1u3bjpR2p0YCSMBucBarFvdvYw8U5ULa3HH+wuv\nb7HWIiq6NxXKhAC/AvFAX6wJ0ZnAy1UdXy+ZVV3WE+dAL5m5R58nhsirW5eeAz0HRuQTEhLslsnK\nu5o3by4FBQXVYrcrdXni5wBXLpkppf4M/BnoCZwB3gX+JSI/V8kbczxeSxzXM2olIscK5SKAJcCt\nQBqwApgpIpU6qvdKWjI7cuQIixYtYufOnfz444/cdtttbNy40U6fiLBw4UJWrlxJamoqN954IwsW\nLKBTp052Yx86dIhJkyaxc+dOgoODGTlyJJMnT3Z4Lk7RszExMcybN4/evXvzySef2Mk8+uijpKam\nEhcXB8B//vMf7rnnHkJCQjhw4IAtFGqxWFixYgWTJk0iPb38M3v1kpl79HliiLy6dek50HNgRH77\n9u3Mnj27VGSoLOrVq8e8efPKTLSuqh3u1OWJnwOjS2bORm5aA7OBY4AF+AZ4DKjvjB5Pv66ECNEn\nn3wizZs3l/vvv186dOggkZGRpfTFxMSIv7+/LF68WOLj4+Xuu++W0NBQ+fXXX22y58+fl6uuukr6\n9OkjX331lSxdulRMJpNMnDixQrtffPFF27ehnTt32skMHTpUIiMjbfcJCQk22QULFtjpWrx4sVg/\nyuWjI0Tu0eeJ3wirW5eeAz0HRuTDwsIqjAwVv6655ppqsduVujzxc4C7k6qVUr2BmcDtWPN21gOL\nRGRvpRR6ANUVIbr3i3s5n3ve4fON/Bqx6Z5NFdpblQhRQUGBrXppUTSmeIQoJyeHtm3bMn78eKZM\nmQJYz8jp2LEjo0aNYvr06Xh7e7Nw4ULeeOMN9u/fT4MG1hNTXn/9debOncvhw4dtbWXZHRMTw/Ll\nywkPD6dly5asWbPGJuMoQtSzZ09+/vln9u3bh7+/v44QuVhXZfR54jfC6tal50DPgSP5zMxMvv32\nW/r16+dUhMjPz4+5c+fqCFElcXuESC7n9/wZSAQKgH3AS8AOrFGjKm1594TL3RGijv/qWOFlBFdF\nm4qiMcX1bd68WQD58ccf7WRHjRolN954o022Z8+eMnz4cDuZ48ePCyCfffZZuXa/+OKLEhoaKrGx\nsaKUkh9++KGUTUUURYji4uKkXr16snjxYpsuHSFyna7K6PPEb4TVrUvPgZ6DkvKpqany9NNPS2Bg\noACyY8cOWw6Rv79/uZEhR1vw3WW3K3V54ucAgxEiwwecKKV6KaVWYc0hegP4CbhFRG4QkRdEpAcw\nFZhiVKfGczl06BDe3t60a9fOrv26667j0KFDdnIdOnSwk7n66qsxmUx2cuXxwAMP0K5dO+bMmVOh\nbIsWLRg5ciQLFiwgLy/PkH6NRqOpbgICAoiNjSUrKwuwnjoP1gO94+LiMJlMZT5nMpnYtGmTPvC7\nBjC67f4I0BLYDjwLrBURcxmim4F5LrOumim2ZEZiYmKZMsHBwVgsFjIyMmxtt224rUzZqnDDuzc4\nJb99yPZKj5Wfn4/FYrF7X2fOnKF+/fqYzfb/zAEBAZjNZrKzswG4cOEC/v7+dvMB0LBhQ86ePVuq\nHbCNk5ubi4iQlZXFc889x9NPP83kyZNp166dzaai54vsyMrKYvz48axatYq3336bESNGkJOTA1Dm\nWMXJyclx+O9aRGZmZoUyzsg6knFmHFfY4U59FclXxxy4Wp+eAz0HzujKzs7mq6++Ytu2bSxYsMCW\nenDXXXexevVqWrZsSYsWLWz6lFK8/PLLZdYhevnll1FKVek96M9B5fQZPbpjPfBPEfmpPCER2QPG\no06ehliLOW7s3r37mKioqDJlfvzxR7y9vQkKCqpW2yqiKvb4+Pjg7e1t9778/PzK1Ovv7w9gJ+vv\n71/m+PXq1SMoKAiLxVK03ApYnZugoCD8/PxQShEUFMTjjz/O/PnzWbx4MatWrbLZVKS36NtUYGAg\nHTt25MEHH+T1119nxIgRNpsqmgN/f/8K1+MTExNx9G9fGVlHMs6M4wo73KmvIvnqmANX69NzoOfA\nqK7Dhw9z8803k5aWBljPHBs8eDAA1157LaNHj6Z37942J6dIX1RUFF26dGHgwIGYzWaXRob056By\n+ip0XpRS/kBX4KrKmaWpjYSEhJCZmYnFYl/B4MKFC5hMJtuW+pCQkDITldPS0ggJCQGgT58++Pr6\n2q7//ve/peR9fHyYPHky77//PsePH6/QvmnTpnHkyBE++uijyrw9jUajqRQiYvc7qk2bNoSFhdnu\n33nnHdvPV111FX369HFYTDE6OppNmzYRFhaml8k8gAojRCKSo5S6CXDdGRF1jH1/2md3n5GR4TBa\nkZGRYWiJraROR7rcFanq0KEDFouF5ORkrr32Wlt7yZyhDh06lMoVSklJwWw22+SWL19ut5wVHh5e\n5pijR4/m5ZdfZv78+RXaFxERweDBg1m4cCHjxo1z6r1pNBqNs+Tm5hIbG8sbb7zBkSNHOHnyJEFB\nQXh5efHss8/y2muv0b9/f2JiYpzSGx0dTWxsrEujI5rKYbQw47tAuog8436Tao7q2nbf89OeFdpi\nJCfIVUUey9t2/+yzzzJ58mTAutTVsWNH/vznP5fadn/gwAGbc7Zo0SLmzJljaNv922+/zbFjx2x9\nS5YsYdasWXTp0gVfX99S2+6/++47IiIiAPj+++/p1asXvXr1Ytu2bXrbvYuoC9tsq1uXnoO6Pwe/\n/PILjz32mK3vmWeesR2tkZ+fj1KK7OzsOj0HrpCv9dvugYeBU1hziUYD9wADil9G9NSWy93b7iNj\nI8vdch8ZG1mufiPjVERWVpasW7dO1q1bJ7fccotERETIe++9J+vWrZOsrCwRsRZmDAgIkCVLlsjX\nX38tAwYMkNDQUDlz5oxdYcamTZtK3759JT4+XpYvXy6BgYGGCzOGhoaWsqtx48YClLntft++fXby\n/fr1s21VrQi97d49+jxxm21169JzUPfmYPfu3fLss8/atUVHRwsg/v7+MmvWLKfHrm1zUBldnjgH\nGNx2bzSpuihcMqTwKuVXoZfUDJM4PLGmTeDcuXM88MADdm0jR44E4OjRo7Rs2ZIpU6ZQUFDA3Llz\nSU1NpXv37sTHxxMWFmZbAgsJCWHz5s2MHz+eQYMG0bBhQ5577jn+9re/Vcouk8nEc889x/Tp0w3J\nT548mfj4+EqNpdFoNCXZv38/Tz75JN988w1eXl5MnDiRFi1aADB16lT69evHmDFjaNy4cQ1bqnE1\nRh2iVm61QlPttGzZ0m7nF5TOSVJKMX369Aqdk4iICLZs2VJKV0XMnDmTmTNnlmqfNm0a06ZNs2uL\niooqZS9Ajx49ymzXaDQao4iILfG5cePG7Ny5E7BW9H/zzTeZN89aTaZfv37069evxuzUuBdDW+RF\n5HhFl7sN1Wg0Go3GlRw4cIAnnniCO++809bWtGlThg8fjq+vL3379i0VSdfUXQyfZaaU8sOaP9Qd\naAE8LSKHlVLDgR9E5Ef3mVk9XEmn3VdVX0WynjgHOqnaPfo8MYmyunXpOah9c7B9+3a76PfSpUtt\nO2PPnDmDr68vfn5+dXoO3KHLE+fA1UnV7YHjQBrWatQW4MbCviXAe0b01JbrSjjtvqr6auMc6KRq\n9+jzxCTK6tal58Dz5yA9PV2SkpJs91lZWdKoUSPbpowpU6ZU2TZPn4Pq0OWJc4CLzzJbBJzAenzH\nXUDxKlNbgTsM6qlWlFItlFKblVI/KqUOKKUWKEcVsjQajUZT5zh+/DjPPfcczZs3Z/DgwbZisyaT\niXHjxjFkyBC2bt3qdP0gTd3DaFJ1T+ABEUlTSpVcnziL51axzgeeF5HdSql6QDzWXXK6vLFGo9Fc\nARw4cIDXX38dsB6rsXHjRu677z4AXnrpJYdVpDVXHkYjRDlAgIO+ZliX0lyGUqqtUmq5UuoHpZRF\nKZXoQC6iMAJkVkqdVkrNLu6wicivIrK78OdLwA9Y8580Go1GU8fIzs7m3//+N4sWLbK19e/fn/bt\n2wPWs8W8vC7/2dPOkKY4RiNE8cA0pdTXQGZhmxQmWj8DxLnYruuxFnz8DvAtS0ApFQJ8DRwE7gXa\nAAuxOnkzypAPBe4D7izZp9FoNJrazccff8yYMWNITU0lODiY0aNHU79+fby8vFi4cCE+Pj7ceeed\ndg6RRlMco5+MScAfgGTg/7Amof0d2AeEA8aq6Blno4i0EJEHgAMOZJ7EGrUaIiLxIrIMmAVMUErZ\nnRdR6LitB16XOrAbTqPRaDTWiFARrVu3JjU1FYCLFy/y7rvv2voGDhxI//79tTOkKRejdYhSgM7A\nMqyJ1Uew5g2tA7qJyBlXGiUiBQbE7ga+FJHiB1jFYnWSIosaCpfQPgCSRGShK+3UaDQaTfVy6dIl\nVq9eTY8ePRg1apStvXPnzkRGRhIWFsarr77KiBEjatBKTW3EcB2imkIptR5oLCJRJdrPAW+JyMwS\n7VnATBF5pfB+BdZjRUZLOW9WKTUWGAsQFhbWLTY2tkw5XYfImKwnzoGuQ+QefZ5Yd6S6dek5qL45\neP/991m5ciUAXl5exMbG8oc//AGA1NRUfHx8CA4ONqyvPDx1Dqpqhzt1eeIcuLQOUU1eWJe6Esto\nzwP+Wkb7SSCm8OfbsS7v7QO+L7yerWjMK6EO0eHDh2Xs2LFyww03iJeXl0RGRpbSV1BQIHPmzJHm\nzZuLv7+/9OzZ01bHo6KxC+ddtm/fbte+b98+AexqRERGRgogMTExpfSEhobKiy++6HAcXYeo5muY\neGLdkerWpeegcnOwZcsWCQsLky1btjh87n//+5/s2LHDdn/q1Cnx9fUVQOrVqydr1651yg5n0J+D\nujEHuLIOkVLqN6XUufIuo15bdSIi34iIEpEbRKRL4bWo4ifrPgcOHCAuLo5rr73WtgOjJPPmzeOl\nl17i+eefZ+PGjdSvX5++ffty5ozxFdKXX37ZsOw//vEPzGazYXmNRlN7SUhIYODAgZw9e5aBAweS\nkJBg179lyxaio6Pp3LkzEyZMsLWHh4fzzDPPMHv2bFJSUvTRGhqXYTTD7M0yrtVYaxBlF95XNxeA\nsuKiIYV9tYNX2sHMYOtrNTJo0CBSUlJYt24d119/fan+nJwc5s2bx9SpUxk/fjx9+/Zl3bp1KKVY\nsmSJoTGOtPweAAAgAElEQVSioqKIi4vj+++/r1D21ltvJT09nbffftvp96LRaGoXRc5Q0Rcgs9lc\nyik6fPgwiYmJAHzzzTfs2bPH1rdw4UJeeOEFmjRpUq12a+o2RpOqZ4rIrBLXX4FOwE6sy1fVzSGg\nQ/EGpVQLwFTYVzvIOmf/Wk1UtNti+/btpKenM2zYMFtbYGAggwYN4vPPPzc0xpAhQ4iIiDAUJQoP\nD2fUqFG8+uqr5ObmGtKv0WhqHyWdoSLMZjP9+/e3OUWPPvooISEheHt7M2zYMEwmU02Yq7mCqNIe\nxMK1uRXAeNeY4xSfA3cppYKKtQ3HGrHaWgP21CkOHTqEt7c37drZR66uu+46Dh0y5m8qpZg2bRob\nNmzgxx8rrnbw/PPPc/bsWVatWlUpmzUajWfjyBkq4tKlS7ZIkclkYvXq1Rw9epQPP/yQ6667rpqt\n1VxpGC3MWB6tgXou0GNDKWXCWpgRrJWwGyil7i+8jxMRM9YSAM8CG5RS8wvtmAm8JvZb8d3PTPuV\nuyAHYhX1ldRTEXa6Zpa/e8pZLly4QP369Uvt4AoJCcFsNnPp0iVDeh588EFefPFFYmJi+L//+79y\nZVu2bMmIESNYsGABjz/+OD4+rvh4ajQaTyApKYkZM2ZUmCdYtHy2adMm+vfvX03WaTQGI0RKqafK\nuP6qlFoOvAJsdLFdTbDWOFoH3AJEFLtvAiAiF4A+WLfUb8RalPEfwIsutkXjABEhPz/fdhUdmlgc\nb29vpkyZwpo1a/jll18q1Dl16lSOHz/OBx984A6TNRpNDRETE2N404TZbLarMaTRVAdGl8yWlHHN\nBXoDb+HiJTMROVa4O6ys61gxuYMi0ltEAkTkKhF5QURK/1XWOE1ISAiZmZmlnJwLFy5gMpmoV68e\nW7duxdfX13b16dOnTF0jR44kPDycefPmVTjutddey/3338+8efMoKDBSn1Oj0dQGWrVqZVjWZDLp\npXNNtWNoTUJEdL3z8iixXJWRkUFQUNmLY6X6ii+TObnsVd44VaVDhw5YLBaSk5O59tprbe2HDh2i\nQwdrLnu3bt3YtWuXrc+RLfXq1WPSpElMnDiRIUOGVDj29OnT6dKlC+vXr6/iu9BoNDVBXl4eGzZs\noEOHDnTu3BmAsWPH2v2+cITJZGLTpk1ER0e720yNxg7t6GjK5LbbbqNBgwasW7fO1mY2m9m4cSN3\n3303YHWAunfvbruKO04lGTNmDCEhISxYsKDCsTt16sSgQYOIiYkpKrap0WhqCUuXLqV169Y8+OCD\ndlHhtm3bMmHCBGbPnu1wx5h2hjQ1iaEIkVJqpDNKReS9yplzBRLYxLrlPrB662mYzWbi4uIAOHXq\nFOnp6XzyyScEBAQwYMAATCYTU6ZM4aWXXiIkJIQOHTrw2muvUVBQwDPPPOP0eP7+/kyYMIHnn3/e\nkPz06dPp0aOH0+NoNJqa5dSpU5w8eRKAdevW8corr9C8eXPAWj8I4I477ii120w7Q5qaxug2nn9h\nPYoBQBVrd9SmHSKjTDpcI8OeO3euVIXXkSOtfu/Ro0dp2bIlU6ZMoaCggLlz55Kamkr37t2Jj48n\nLCyMjIwMp8d86qmnmD9/PufPn69Q9uabb6Zfv37Ex8c7PY5Go3E/BQUFfPXVV7z++uuMHTuWRo0a\nAZf/nzdq1Ihx48YREBBQ6tno6Gg2bdpkc4q0M6TxBIw6RDcBa4GVwAbgHNbdXkOB0cAwalMxRA0t\nW7YstRxVMidJKcX06dOZPn260/rT09NL5RTVr1+f1NTUUuMUVaMtyVdffeX0uBqNpnoYMmQIn376\nKWCNOM+ePRuwFlndvHkzPXr0wM/Pz+HzRU7RQw89xJo1a7QzpKlxjOYQLcR6snyMiBwSkfOFr3Ow\n7jJ7TUSyii73mavRaDSamiAlJYXMzEzbffEaQd988w2nT5+23ffq1atcZ6iI6OhoYmNjtTOk8QiM\nOkQ3A/sd9O3HGkHSaDQaTR3j22+/Zfjw4bRq1Yp//vOftvZHH32Uli1b8txzz3H48GHCw8Nr0EqN\npuoYXTJLAUYBX5bR9xhw0mUWaTQajcZjeOGFF9i8eTMAixYt4umnn8bb25vAwECSk5Nt1exPnDhR\nk2ZqNFXGaIRoGjBUKbVfKRVTWKU6Rim1HxgCTHWfiRqNRqOpDn7//XdiYmI4fvy4re2vf/2r7eer\nr76a33//3XZf8mgfjaY2Y7Qw40dKqR7AFOAhoClwBtgF/ElE9rjPRI1Go9G4ExHh2WefZcWKFeTk\n5JCWlsaAAdbjJAcMGMCkSZMYMWKErciiRlMXMXx6pojsxbqbTKPRaDS1nIKCAry8rIsESikyMjLI\nyckB4J133rElOnt5eRkqqKrR1HZ0pWqNRqO5gsjMzOTNN9/kuuuuY8eOHbb2v/zlLwDceOONLFq0\nCB8fw9+XNZo6gf7EazQazRVCQUEBXbt2JTk5GYA33niD1atXA9C1a1eSkpLo3LkzSimH9cE0mrpK\nnY8QKaWWKqVOKaX0oVgajeaKQkT49ttvsVgsgHX5a9iwy5kPX331FVlZl0vHdenSBaVUKT0azZVA\nnXeIgDXAjTVthKeRnJzME088QadOnfD29iYqKsrQczNnzkQpxX333Veq7/7777fTk5iYiFKK0NBQ\nu4JuAEuWLNG/eDUaN2GxWPjggw+4+eabue222/jss89sfU899RQREREsXryYo0ePEhgYWIOWajSe\nQ4UOkVLKTyk1QinVrjoMKhyzrVJquVLqB6WURSmV6EAuQim1WSllVkqdVkrNVkrZ7QMVkW0icrZa\nDK9FHDhwgLi4OK699lrat2/v9PNbtmxh165dhmTPnz/P0qVLnR5Do9FUDqUUL730Ert37wbg9ddf\nt/U1a9aM/fv3M378+FLH62g0VzIVOkQikgusAKqzDOn1wADgJ+DnsgSUUiHA11gPk70XmA38DZhV\nTTZWiazcfF6L/4kbZ39Fqyn/5sbZX/Fa/E9k5eZXy/iDBg0iJSWFdevWcf311zv1bKNGjbj++uuZ\nM2eOIfmoqChee+012w4WjUbjWvbt28dTTz1lOz3ey8vLliTt5+dH+/btuXTpkk1eR2c1mtIYXTLb\nBzgfRqg8G0WkhYg8ABxwIPMkEAAMEZF4EVmG1RmaoJRqUF2GVoas3HwGv/UNy7f+wnlzHgKcN+ex\nfOsvDH7rm2pxioq221YGpRQTJ07ks88+Y9++fRXKT548mfPnz7NixYpKj6nRaEqTnZ1N37596dSp\nE0uXLuWLL76w9Y0cOZKYmBhSUlJ45513qFevXg1aqtF4Pkb/Kj4HTFZKDVRKuX1nmogUGBC7G/hS\nRNKLtcVidZIi3WKYi1i+7QjHU83k5tu/zdz8Ao6nmlm+7UgNWWacwYMH065dO0NRohYtWjBy5EgW\nLFhAXl5eNVin0dRdikd6AgICELm8X+Sjjz6ioMD6eyUwMJCpU6fyhz/8odpt1GhqI0adm08AE/Ap\nIEqpC1iXqmyISBMX21YRHYAtJWw4oZQyF/ZtrC5DWk75t8t05eYXsGhzMos2Jzv13LF597jMBiN4\neXkxdepUHnvsMWbPnl1hHtKUKVNYtWoV7733nt0uF41GY4yjR4+yZMkS3n33Xfbu3cvVV18NWI/W\nSExMZOjQofTs2VMvh2k0lUQV/3bhUEipmZRwgEoiIm7J3VFKrQcai0hUifY8YJKIvF6i/STwnohM\nK7xfAfQHmgGngC9E5PEyxhkLjAUICwvrFhsbW6Y9wcHBtGrVyu4MnxvmbKv0+3MV+6b3qvSzjz76\nKKmpqWzcuNH2viwWi903T29vb5RSxMTE8Pbbb3PkyBFEhK5du3LHHXewdOlSm564uDgsFgvbt2/n\nnnvu4bvvviMiIoLHH3+c3bt3s3PnTlatWsWkSZNIT093ZJYhLBaL4fOUkpOTuXjxYrkymZmZ1K9f\n35A+I7KOZJwZxxV2uFNfRfLVMQeu1udpc5CVlcXQoUPJzc0F4MEHH+SJJ54ArLWFfvvtN8LCwur0\nHLjKDnfq0nPgmXMQHR29R0S6V/SMoSUzEZkpIrPKu6pou9sQkcdFpLmIqMLXUs5QodzbWHOQ9uoK\nrdak60aNGtmu//73v6VkfHx8+Mtf/sKHH35o6KTriRMncvToUTZs2OAOkzWaWkVSUhKjR48mKSmp\nVN+lS5fYvn277T4wMJDIyMuZAD/88IPtC4uXlxdhYWHuN1ijqeuIiOELCAF6Ag8DIYVt/oCXM3qc\nHHM9kFhG+zngxTLas7BGjio9Zrdu3cQRBw8elPT0dIf9IlJuf3p6uiz86pC0nx4n1zy/qdTVfnqc\nLPzqULn6jYzjDEOHDpXIyEg7fYcOHZJdu3bZrqK+F198UUJDQ233OTk5Eh4eLuPGjbPpKbItISFB\nANm3b59N75AhQ+S6666TRYsWifXjVzWcmYODBw9WKJOQkGBYnxFZRzLOjOMKO9ypryL56pgDV+tz\n9xxs2bJFTCaTAGIymWTLli0iYv08z5o1S8LCwgSQHTt22J7Zs2eP9O3bV/7973+LxWJxid3O2FxV\nef050HNQXr875wDYLQb+9htdMvMBYoCnsSYtC3CTiOxVSv27cLAXXeSjlRzb0ZLZNuCUiDxUrK0F\ncAL4o4g4nUOklBoEDGrWrNmY999/v0yZspbMSlLeMo7FYiHXAg+vSuJkWo5dYrWfjxfNG/qzelRX\nTPUqXgZyZrmoPMpaMnNE8SWzItklS5Ywa9YsunTpgq+vr8MlM4Dvv/+eXr160atXL7Zt26aXzFxA\nTYfbPTFEXt26nJmDpKQkpk6dalv+AuvW+Llz5xIREcGwYcNs/y/69OnDjBkz3Ga3K3Xpz4GeAyPy\ntX7JDJgDjAHGA62B4ll7nwKDnDPVJXwO3KWUKl5ZbDiQDWytAXsMY6rnzepRXRl1S3NCTL4oIMTk\ny6hbmht2hqqK2Wzmk08+4ZNPPuH06dP8/vvvfPrpp3zyySe2WiZGGT16NPXr17c7KNIRXbp0oW/f\nvmzbVvN5VxpNdVOWMwSQm5vL1KlTOXjwIIMGWX+dNm7cmLZt29aEmRrNlYmRMBLwK/BE4c/eQAFw\nY+F9HyDNiB6jF9YdbfcXXt9irUVUdG+Sy8t3vwLxQF+sCdGZwMtVHd/dS2auoiq6jh49KlgjfaWu\no0ePOnyu5JJZEXPmzBGgwiUzEZH4+HjbWFVFL5nVfLjdE0Pk1a3LyBwUXyZzdJlMJlm7dq2sXr1a\nLl265Ha7XalLfw70HBiRrwtLZtnAIBH5uvBojDygu1iXzO4G1oqIy2rAK6VaAkcddLcSkWOFchHA\nEuBWIA1rRe2ZImKp5LjVsmTmimUuV+tyVl9Fsp44B3rJzD36PDFEXt26KpL/5ptvmD17tl0NIUcU\nLZ917drV8PhG7XCnLv050HNgRN6Tl8yMRmx2AYul7AjRImCrET215boSIkRV1Vcb50BHiNyjzxO/\nEVa3LkfyGRkZsmzZMvHx8Sk3MlTyuuaaa6rFblfq0p8DPQdG5OtChOhe4CPgX8A6IA5rTlErYDLW\nJOYvK/bZPBsdIdIRIh0hqhvfCKtblyP548eP8+c//9mpsXWEqGroOdBzUFKfSyNEhU7TMOAY1uhQ\n0ZUCDDOqo7ZcOkJUdVlPnAMdIXKPPk/8RljduhISEiQnJ0dWr14tM2bMsOuLiooSQOrVqye+vr4V\n5hAVbcGvDrtdqUt/DvQcGJH35AiR4RM+RWStiLQErgPuACKAq0VkrVEdGo1GUxf5/vvvadGiBQ8/\n/DAxMTF2hUqnTp3K008/zdmzZ/nyyy8xmUxl6jCZTGzatIno6OjqMluj0RTD0JLZlYJeMtNLZnrJ\nrG6EyN2ty2KxcOHCBRo3bgzAyZMnGTVqFPn5+QA88sgjPPbYY2XqK68OUWWWyZyx2526rsTPgbPy\neg7qzpLZDcBqIBlrNejkwvtORnXUlquiJbOLFy867BfxzOUiV+urbUtmBQUFesnMTfo8MUTuLl1n\nz56VmJgYueaaa+Smm26yk3/ooYekefPm8tJLL8np06fL1eeoUrW77K4OXVfS56Cy8noOPHvJzNCh\nXUqp+4C1wBGsR2mcA5oA9wK7lVLDROQTp9y3Woqvr6+hrbMazyI7OxtfX9+aNkNTy4mLi2PatGmA\nNWF6z549dOvWDYDFixcTHByMkbMQo6Oj2bRpEw899BBr1qzRy2QajQdgNIdoPtaK1BEiMkVEXhOR\nKVjziD4r7L8iaNKkCadOncJsNhdFzjQejIhgNps5deoUTZo0qWlzNLWI9PR03nzzTf71r3/Z2oYP\nH05ISAgAoaGhHD16uVxaaGioIWeoiOjoaGJjY7UzpNF4CEa33ZuBwVLG1nql1F3AxyJSdqZgLcJI\nDhFYT6Ju3LgxSqky+0WkUn3O4kpdzuqrSNaT5kBEyMrKwmKpuF6nziGqGzkDVWX9+vWsXLmSnJwc\nwsLC+OCDD2y5ap9++ikmk4nIyEjq1atnaOzaOAf6c6DnoDK6PHEOXF2YcRswwUHf34D/GtFTW67y\ncohKrk06219Xckf0HOgcIqPytSFvIjs7W1JTU233CxYssNsOv3HjxiqNXRvmoKq69BzoOTAi78k5\nREaXzCYATymlnldKXauUCil8nQKMA/6qlDIVXc75cRqNRlMzHDlyhMmTJ9O8eXNmzpxpa+/WrRtt\n2rQhIiKCxYsX07Nnz5ozUqPRVAtGF7x3Fr7OBWKKtRetVZQ85tz9x7VrNBpNFXn11VdZtmwZAO++\n+y5z584lMDAQLy8v/vOf/9C0aVOXLktrNBrPxahDNBpr6Fij0WhqJWfOnGHFihX07t2b2267DYBx\n48bZHKKQkBCSk5Pp3LkzAFdddVWN2arRaKofXZixGEaTqiubNGbkWWeoyUQ8PQc6qdqovCckki5Z\nsoRPPvkEi8VCZGSk3fLYsmXL6Ny5MzfffLMtcbouzoG7dek50HNgRL7WJ1VfaZdOqq66rJ6D8mXq\nyhwYka+JJMoLFy5ITk6O7X7WrFm2BGkfH59ShROrapsnzkF169JzoOfAiHxdSKqutSilOiql9iql\nDiulPlNKBdW0TRqNxj3s2bOHxx9/nPDwcNavX29rf/zxx/Hx8aFnz5689957NGrUqAat1Gg0nojx\nKmK1l2XADBGJU0otACYDL9SwTRqNxsWICGPGjCEpKQmApUuXMmLECADCw8P55ZdfaNGiRU2aqNFo\nPBiPjBAppdoqpZYrpX5QSlmUUokO5CKUUpuVUmal1Gml1GyllHex/jCglYjEFTatBIa6/x1oNBp3\n8/PPP/O3v/2N1NRUAJRSjBs3ztafkZFBenq67V47QxqNpjw8NUJ0PTAA+A4o8wAqpVQI8DVwEOuZ\nam2AhVidvBmFYs2Bk8UeOwHo34oaTS0mLy+Pe+65h/j4eMC6G2zixIkAPPzww+zYsYPHHnuMW265\nRW+Z12g0hjEcIVJK+SmlximlViqlvlJKtStsH66Uus7Fdm0UkRYi8gBwwIHMk0AAMERE4kVkGTAL\nmKCUalBktovt0mg0NUBRFAisBywXPzNs2bJlFBQUABAYGMiKFSu49dZbtTOk0WicwpBDpJRqD/yM\ntTBjS6APUJSc3BOY6kqjRKTAgNjdwJcikl6sLRarkxRZeH8Sa5SoiKuxjxhpNJoaICEhgQcffJCE\nhASHMgUFBcTHxzNkyBCaNm3K4cOHbX3jxo3Dy8uLP/7xjyxZsqQ6TNZoNHUco4e7fgEEAoOATOAS\n0F1E9iqlHgDmi0hrtxio1HqgsYhElWg/B7wlIjNLtGcBM0XklcL7b4A5xZKq80RkehnjjAXGAoSF\nhXWLjY11aJOuwaPnwKhskcy0lGlkFGQ4lAvyCiKmRYzD/qra4U59zn4WkpKSmDp1Krm5ufj5+TF3\n7ly6du1a5nMPPPAAOTk5AAwbNsyWI2SxWPj9998JCwurtN1VeU/Oyuv6M3oOyuvXc1CL6hABWcCA\nwp+9gQLgxsL7XkC2ET2VuYD1QGIZ7XnAX8toPwnEFLvvBCQBh4FNQHBFY+o6RFWX1XNgL9PxXx0r\nvCpLTdcwceazsGXLFjGZTHYHp5pMJtm8ebN89913MnXqVCkoKLDJP/bYYza5IUOGuNRuV+ryxNor\n1a3L6BxExkaW+/8gMjayUvYatcOduvTnwDPnAIN1iIwmVedgXYoqi2ZAmkE91Y6I/ACU/vqp0Wiq\nlYSEBAYOHIjZbLZrN5vN9O3bt+gLDAMGDOCOO+4A4Omnn8ZkMvHkk08SERFR7TZrXE9qTmqV+jUa\nd2E0qToemKaUCi7WJkopP+AZIK7sx9zKBSC4jPaQwj6NplaxNWUrJzNOUmAoha524cgZKqLIGQJr\n/aAiunbtyqJFi7QzVMvJL8gn3ZLOzxd+rmlTNBqHGI0QTQK+AZKxOkcC/B3r9vh6wBC3WFc+h4AO\nxRuUUi0AU2GfRlOrGL9lPAABPgG0Cm5F24ZtadOwDW2C29CmYRvC64fjpTyydFi5JCUlMWPGDIfO\nUHG8vb1t0SGN55JryeVCzgXO55y3ve5O380Pe3+wtV3IvWDrS79UuPfF4JaWPEsevt5lVlzRaNyG\nIYdIRFKUUp2BCVh3mB0BrgLWAa+JSE3EOD8HJimlgkSkKFt1OJANbK0BezQal5Cdn83B1IMcTD1o\n1x7gE0Dr4NZWJ6lhG9o2bEvr4NYeH1GaP3++IWcIrMnS8+fPtyuwqHEvIkJ2fradI3M+5zy7L+5m\n7+691vZizs2FnAuY8x38e7ooNt/rw17c0ewOolpE0bN5TxrUa1DxQxpNFTFcmFFELmA98sLtx14o\npUxYCzOCNUepgVLq/sL7OBExYz2S41lgg1JqPtAamInVQUtHo6lldA/rzpG0I1zILfuvSnZ+NgdS\nD3Ag1b40Vz1Vj3ab2pVylGoyopSZmUlsbCy//fYbzz//vOEIkclkYtWqVdVgYc0Q9WFU6RyZdy//\nGOofSuLwxCqNISKkX0q3c24u5BRzaAqdm6L7tNw0ci25ZStzUXaoQhHoFUiToCb8cvGXCuUz8zL5\n4tgXfHHsC3yUD93CuhF9dTRRLaJoVr+Za4zSaErgqZWqm2CNPhWn6L4VcExELiil+gBLgI1Y/+v+\nA6tTpNHUOlb1tzoC53POcyTtCMlpyRxJO2K7HDlKl+RSmY5SWRGlNg3bcFXgVW51lD7++GNGjhxJ\nZmYmAQEBrF27lk2bNpWbQwRWZ2jTpk1ER0e7zbaapjIJxZYCC2m5aaUdnGKOzYWcC5zPPc/Z9LOY\n/89MvuS76y0A4KN8CPEPsV2N/BqRlZpFxzYdaeTX6HK7v/Xn4HrB/Gfbf4iKiuKGd29waqx8yWfH\nmR3sOLODeTvn0T6kPdEtooluEU1EaIQuwKlxGYYcIqVUPeCvwGCsERv/kjIi0sRVRonIMQxUmRaR\ng0BvV42r0biLUP/Qcv8YhvqH2n5u5N+IRk0bcVPTm+xknHWUHEWUXO0oZWZmcuTIEdq0aQNAp06d\nyMzMtNqQnU18fDxvvPFGuU7RleAMGeW5hOfsIjkXcy8iVFwvrir4eftZnRi/y05M1m9ZdGrXiRA/\ne+cmxD+EIN+gUo5IYmIiUZ2jXGLPR3/8iIQTCSSmJLI/db9d388XfubnCz+z/IflNAloQlSLKKKv\njubmpjdTz7ueS8bXXJkYjRAtBUYAnwJbsBZm1Gg0Bim5DJKYmEhUVJRTOhw5Shs3b6Tp9U1d5igF\n5gTyy/5fKnSU9u7dy6JFi4iNjSU6OprPP/8cgDZt2tC7d29Onz7NmDFjbI5SdHR0mU5RbXWGCqSA\njEsZXMy9yLHcY2w7uY203DTSctJIy03jYu5F2+vJ1JO8tO4lQ3q/PvF1lW0L9A20c26KR3JKRm9C\n/EII8Ako28G5IarKtpTEyJeD9iHtaR/Snic6P8HZrLNsPbmVhJQEdvy6g7yCPJvsuexzrP15LWt/\nXovJx8TtzW6naWZTuuZ2JdivrE3IGo1jjDpEQ7AWQVzmTmM0Go3zBHkHcVPTm0o5SqnZqfxy8Ren\nHSWAnXt22tqLR5RsO98atiFxayLvvmtNgPnyyy85fvw411xzDQDr16+nYcOGKKVITEy06SrpFHmK\nM5RnybM6M4XX9+bv+f3n3+0cmyJHp6jt4qWL9gntZyoapPL2BfsFl3ZwCu8b+je0OTqHkg4xIHoA\nft5+lR/MzTj75SAsMIxh1w5j2LXDyMrLYvvp7SScSGDbqW1czL1okzPnm4k/bj3wd/WHq7kx7Eai\nmlujRy2C9Jnemoox6hCdx3pSvEajqSWEBoQSGhDqMkepZETJ/w/+tJ3ZluyT2TQqaMRXyV8xIHQA\nVwVeRUhISCk9xROKW791+aSfZ088C++6LqHYnG++7LjkWJ2ZC7kXLjs2JaI3ablpZOVllVb2W5VM\nqTSvRL5iF8lp6NcQHy9jv6rP+pz1aGeoqgT6BtLvmn70u6Yf+QX5JJ1LIjElkYSUBFIyUmxyFrGw\n68wudp3ZxSu7X6Ftw7ZEt7AmZXds3LFWlq/QuB+jDtFs4G9Kqa0iUsZvDo1GU1soz1E6knaEL3Z/\ngdcfvGwOU1pu2VuNciw5+Lf0x7+lP4Kw6OQiFp1cRIBPAG2C29C6YWvaNmyLOdtMu8x2TicUWwos\npF9Kvxy5KbEUVfLncxnnyH4/225Jxd3U961PsF8w3pe8adG4BcF+wTT0a0hD/4bWV7+GBPsFc2Tf\nEfrc3oe7PrqrQp39W/avBstrPz5ePrbI6MTuE/nl4i8kpCTw6f5POXbpmJ1scloyyWnJvLPvHRoH\nNCayeSS9r+5Nj6t61GkH0pOpjh2XzmK0DtG7SqkI4IRSag+lN2OKiAx3uXUajabaCA0IJcQvhMQf\nE3mk2yOE3xIOwNvvv82EORPwa+aHX7gfd9x7B7/m/erQUcrOz2Z/6n67ZNhlHxlbbR/x7xE2Byfj\nUtE24gsAACAASURBVIbbk4mL8FbeBPsF2xya/Ix82jZra3Noijs3RQ5PsF8wvl7W4oEVLftc+vkS\n4fXDq+W9XIkopS5vEkhtS8ceHdmaYs07+u7X7+zKCvye/TsfHf6Ijw5/RIBPALeF30Z0i2h6Ne9F\niH/pyKbGPRR3hhKOn6RxQQG/e3kRfU3zUv3VhdFdZn/DWq36DNZT73UJUY2mjrFgwQLeeustjh8/\nTnZ2Ni+++CIAI+8fyby/z+Pua+9mzJgxdOnSBXA+omSEH37/ocrvw9/b35pz4x9StjNT+HOIn3U5\nKtg/mPq+9e2WURITE4m6ParKtpTEmd2GmsrTOKAxQ9sPZWj7oZjzzHz767fWvKOT2+yWhrPzs9l8\nYjObT2zGS3nR5Q9drFv6r47mmgbX1OA7uLJoXFBg91pTGF0ymwIsAp6T4ocOaTQa53mlHVFZ52BX\nE5h0uMbMsFgseHt72+737NnD8ePHAVi5ciUzZszA29sbf39/kpOT8fKyz7soWnozB5mJuiXK1l7k\nKB25aM1N2nNsD7/ze6UcpQb1GpRyaIpeSzo8B/ce5O6ou/H3KVUVxGNwxW5DjXOYfE30uboPfa7u\ng6XAwv9++58t7+hY+jGbXIEUsPfcXvae28vCPQtpFdyKNtKGhucackPjG/D28nY8iKYUIsL5nPOk\nZKSQkpHCyYyTnMg4wYEzB3jxwxepVyBce+kSN+R6zqZ1ow6RAjZpZ0ijcQFZ5+xfq5ljx46xcuVK\nVq1axcaNG+natSsAY8aMYe3atTRo0IChQ4diNpsJCgoCKOUMlUeRo3TzVTcDkJiTSGRkJJ3e61Th\ns+/d/Z7NyWlQr4HhZGKAX31+9WhnqBQe4hhfSXh7eXNj2I3cGHYjE7pP4OjFoySkJJBwIoH//fY/\nuyXaoxePcpSjfP351zTyb0RUiyiimkdxS/gtBPgE1OC78BwsBRbOmc9xIuOEzfHZ+9te3tz4JikZ\nKbbNCkqElnn53JCby8O5l+iYe4nrL10qVWywANh31Lp/63cnfue4CqO/bf4FDAWqXiBDo7mSkALI\nSoXMs4VXCSfo0L8hIAT8G1pfAxqCr/t+2ebl5dG9e3dSU63LNu+88w5vvfUWAL1792b9+vUEBQVx\n5513unRco9WEuzbp6tJxPZoadow10Cq4Fa2CWzG642hSs1PZdnIbCSkJfHv6W3IsOTa58znn2XB4\nAxsOb8Df259bwm+hd4ve9Grei9CAur3MmSd5HL141ObwpGSkcCLd6gCdyjxV5iaGJun59Mi1Rn86\n5uZyfe4lggzEU4q7QDWxfGbUIToJTFBKfY21MGNZSdVLXWqZRuPJ5GYSYP4Vjn972dEp7vQUvvbK\nPAtbLY71xD5cus3H395BKukwlbgPMJ+2Ol3+weBt/186OTmZ2NhYpk6dire3N76+vjz88MMsXrwY\ngK+//pqCggK8vLzw8vJi6NChdnWDNJUgPxdyMyA3vfA1g9Dfd8IP5+za7Nj/ETRoBg3CoX5T8NEV\nl6ub0IBQBrcbzOB2g8nOz2bHrztYvXM1P+X/xPmc8za5HEsOiSmJJKYkolB0/kNnW7Xs2kpWXpad\no1P8OpN1Bjnh2JmpX1BARO4lbsjNLXSALhFmKed3XhnkY3VGcoGiPX+/e3nRuLJvqJIYdYheK3xt\nTtlHZQjWatYaTe3Fkke93FQ4neTQwbG9XsqkB8DO8lVWKuibnwOZZ6yXAezs8GsAAQ3J86nPD4dT\n+OX0eZrkCMdX/kzriK4QEMLf7m6L/689uPPeYfS66168LmWCXxC4+Uyo4gnFZe0qqdGEYhHIM9uc\nlaD0w/ALl52XEg5OyfYeab/BzjzrvaV0TsQNAPtLNV9m/ehiNwrqN7E6R0VOUoNwCAq//HODcLdG\nEq90AnwCiGoRBf/f3rlHt1Xd+f6z9bQl2Y7jJCZxHOdNSJqQFxCakDjtAIXCMDCwhhC4MKWU3s6F\n26btdHGhHaadGQa6eJQpNKEtMAwtoc2UCYRHQsmLplDIGwiPxEmInTiJ47csW6+z7x/nSJZkST62\nJcux9mets3R09j77/PTTlvTVb//2PjWwdNlS9jfsj+Ydxd6cViLZ27CXvQ17eWz3Y4yxjWHXzl1U\nV1Yzd/TcIZN3lJjPk7jFCr502KRkupH3E4n+TAqGzH3PuUdDxUKOBEYyacnfsnj7XbQZOYyRYTIn\nMHvShOgpH/TxdQ4Us9Pu1SpWirMTKaGzOYm4SSJ0fI18EeCdDNtQUAJ+L0jjX5Ow6vvCog+pRY65\nynRbB7KOjr8N/G3YgQWlsKDUmBB6Yr2+AVXAQ7OAQ/+sb5HrG9Gn+QEL1FWZik5RMMK0aXEJxffr\nt1UYpWl8cOsAvvY0DQJe8Lfj6jgGte9HfZBMuKQSNPjbu98LYAHAbvNmZFaayO4+emJPmouOjBdM\nxRWcU98GNbL7uNOTUcvyEYuwMHfMXOaOmcu3F3ybz9s+j4qjPaf3xK1Wfjp0mmc/epZnP3qWUmcp\nS8cvZXnlci4edzEuuyurdoa1MKd8p6htr2VH+w5279pNXXtdNPLjC6W+sXIyhJRMCIWY7Q9wUdjO\n7ECAqo5WbNJE9MfugnHzoGI+VCzQt5JKEILPt25l0tRq7LvGwBCbcTlU73avGK5kKpE00AHe0xS3\nfgwHWtMIndMDExipsDrptJdQOKoKPOX6P/q4R31/+65PWPrlhHwcQwwgNbi/Nb4sEqnobNHFUZfx\nmOJ52NdEy4kj2MMdeGxhLP0N8sgw+BrB10gxQPtnpk+9xOKAXWUpxdO44w3wwRlDQBllsZz80Lxo\nSdwC3UNPFwK838/Xn0ksNj1S5yyKPp7pCDJq3ET4eAMdQY01oat4PnwpzXgoxcvN1je507YBtyWo\n9wEz6y91NunbqW5BOQPg08e76zhLDLE0NiHiFCOkCkZkPTo4nKgqruLWWbdy66xbae5qZnvddrbW\nbmXHiR10hjqj9Zr9zayvWc/6mvU4LA4WjVvEON84ZvlmccMrN/RrUcJAOECdty5O6ESiPD3yecwF\nfQCwW+zMco5mMU5m+4NM9jYxqrkWe8DEOszCCuUzo8Ln/RMaF1xxc4/h+0TiXt9Pp+m5dO4xA/uD\nNEBSWmwsxFgjpfQb+2kx7jw/5BBC/AL4a2CclFJ96nNNukTScAg6GnqP5HhPR38I5wOk+RPdNwQB\newmOkZW6sCk6J6XQwVnMX7Zt63XKtGY9nLa8pwkCHG59K6notfqH+/ZF1wUSwG+f/gU3XnMZdLbQ\ndvoYwbYGylwiQVC19BRYwb79e4zFqgWgvV7fkjAd4OCa1A2sXtzva2cUW6EhYopoD0DRqHExwiZx\niz/+l70fc9HSv9Kf25w9BMaHxvT6Dn+Ia5/cweeNPvzokYUmilkjbuCNEbfy0rcW47YZEaK2EzHb\n8fjn7SdAC/X+mvyt0NAKDR+nrmN3xUWZIvtlZ5qgvlQ/5ipToikJpQWlXDP1Gq6Zeg3+sJ9fbfoV\nZ0acYVvtNho6u+/9EtACbK/bDsDa36/ttd3GrkY2Hd2UPJ+nn4uVuu1uKosqqSyqZHLhGL4QCDPZ\n28To5loKTn2EaH3X5Iue2B31qVgA58wBR3f0q6Nta69iqAffPzgklqBIZ/WHwCL07IQPSf2XRRhl\nQ2OwtCcvAPfT+60Xs0aHP8Sa7TU8/87nNPmCjNy+iZsvruLOpVNwO/MoSFebkHDzhzt7DFmZ+mfc\nV5wlSYRNgsDxlIOrjD+//aesfSij/cD/FM3SRanwcfObn5ruB+3t7axdu5Zjx47xk5/od04///zz\nmTFjBp988glWm42Pj9bDSP0+YcUV880bF/LrIqmrhd1/3sz8GZN6jU5Fn5v5Yc4mDl2UdIQtuEvP\nSSlaej1u7V5vdlcfvpyllLR83MzJcBGtjUFafB20dgbjtgOH/Lx0cg97j7VwrMnXo5f7QxqHGzq4\n5w8f8N3LplMxYhy2kvGpL6pp+p+HOKF0nFMH91BeGO4+HrNCc0qCPmg8pG8x6HlP/6o/sTqgaGyP\nIbq4RzNDKYkMo6UHnFYnswpnUX1xNdoijY/OfKRP6a/dwqGWQ703kMB3t323z+eMLBhJZVElDp+D\nC6ZewPii8VS6xjLJ30lxw0HEiV1w4B1o+CRuiDglrjIaCyZSNucyXfyMmw/u4TurLt238HIgEvX5\nEhn6pRJCTEVf9fpiYBbwtpSyOkm9mcB/GPVagF8B/yxl3z51UsrtRnsDM7yfxP0jDBn/CH1B1mw7\nzBsfntT/EQ53URQJhyayv/d/SimxOsFTTptWQPG4aWmEzpghkXwa1w+kntfRJD2m+8GGDRtYsWIF\nXq8Xu93OXXfdxZgxYwC48cYbKSgo4LbbbqO8vLx/BtqcUFQOReW0ldTDudXmzpOSt996g0sWfiGl\nYDpRc4BxpYXw6asQTjN8aXXAjK/2Tcw4isBYr+T9Af7D9IfCtHYGaesMcrA5jPbJKVp83aKmxaeX\ntXYGaUkQPIGQBm++lf4Cx06kLQ5pkpf3neDlfSdwWC1MKHMxeZSbyaM9TB7tZspoN5NGeRjpduiv\n2Xi/iBG+H9u3Uh7xgZTga4oRTcfjI0xtJ6D1OCS7sW0i4QC0fK5vKViGBfaMSxptorgCZ9dp/f2P\nEZ7DdekBi7Awe/RsZo+ezd3z76a2vZattVt5af9LHA4cJtwf8QgIBOe4z2FC0QRd7BRVMqF4QjTy\n47a5oPkIB958npknj8Gul6B+nz5RozdshTBurhH5MXJ/RlTxgYlI+HAh5TewlHJbzP7WDF5zFnAl\n8C4pbgEihChFX/PoAHANMAV4GH3Szn0ZtCXrrNleEyeGIvhDGjUNHfz9M++x7NwxOG0WY7PitMc+\nWiiwW7vLbBacdv1YUJNIKXMm9kzTcZoO6UydNyEi/2IFuEclETZJhE5BCQjB7iyEWTVN4g9pdAXD\ndIXCdAWN/aCxHwrjD4bZfSLEyfeOGfW07vJgGL9xXu2JLv7zyHscPOXleGsniUtx+EMah057uerx\nt5lZUUKBzUqB3YLQQoT8nVSUj6bQYaXTOh4mLcIV9CNDfv7ll+u4ZeWNFNisTF1wCUu/uAhht9DW\nFaTAZsVuFYPTL4QgbCuEEZVAZdIqn9m2Ms54j6JRsrd2d/eDL8/PWLQ0FNZo6wrR4gv0iNK0+nqK\nmTZD6LR2BukMJvxI/WXngO3pL4Gw3i8OnfYCp+LKRrjscUIpsl9VlpC0K4T+b95dBmNTLIoppZ6f\n1WNY7jiNRz+kzNalH+9qTX5+7OXQoK1O35JwMcC734ifQRfLnt8kF8EOj77lYKG+TFFZVMktM2+h\n8nQl8y6ex5K1S3o9Z+n4pVGhE9kqPBU4rDFLMnScgeO74fAf4PgufetsptccF2GB0efB+Jihr9Hn\n9X2oa5hh9l5mYeBiKWWPScZCiAXAe1JKs0Nmr0gp1xvnroOkSw18E33ixnVSyjbgTSFEMXC/EOIh\n4xhCiN3AhCTnb5RSrjRpT1Z5/p3Pe4ihCGFN8t7RZt472py03BSbXouKqQJ7jJiyJRFTvQisI3VB\nWvYcj68T017seYGwRNMkFhNZvB2u8VzbfBefy3L86B/mJopZE76aN7QLeankUdz/sA1co3p8IKWU\nBMPSECZh/EGNrrYwXY1tdIXCfHgmTPDAqW7BEtLwx4qXHqJGM8RK7H634PEFQoTeeM28//ebSAA8\n1ZC2WJNwpNHHkcZkeTzdfaPsym9H919uh5dXx0yH+9OWuLMsAgrsVgrt1mi/iIitAuNYgXHMaY85\nbrNyvDbAMedRoyymvi3hXKN+IGxOmMfnzxQDRj9IiJJpmqS9K9QdmekMJI3StMaImdbOII3tnXS9\n8XpaG7KFTUCpx0lJoT26jSi0U2zsnzn+OQvmnMeP1n+E1596iNFmEYx0Ozjdnnqoq8UXZPexFnYf\ni18OziKgrEAw8/B7ulAa7WGKIZbKi53J3x8h9D8XBSUw5ry4og9i/2z4vXqOWLJoU2TfZ+ZmnGlm\n0K3/VvpTHUX6rLlYoRSNGnYfH3e8HvadMp7H1InUtxfmNB+qxFkS9zzZEhQAT3z5ifgTAz6o29Ut\nfI7vShuxi7/ohPgZX2PPVzMQk9CXW3ekwo6+rpIppDQzcMkV6KKmLebYWuBBYBnwitFWH5IkckOz\nLwsznBLwhzT8If2f8YD5cK/5um++hiM2shURVzYrfl8nqz97B6fNSq3lCY7SQeIb78fBISq5nF8w\n+r9q6Aoe7BYzoW6RovU2WLszd//khyqaBF8gjC/Qv9D87z79qE/1xR91YV4YFUzdIrqro5Nnj7xH\nbaOPI40dPd5Pf0jj4CkvFz/wFkII2rqCPSJpg4HVIqJChmAnleVljHDZ40ROnOBxOaL77+7YzvLl\nqRfm27r1BNXzx3O0sYM12w4n/ZPktFm4c9lkVl16Lu1dQY6c6eBwQweHG7wcNvaPnOnoGcky0CQ0\ndEq2fdbAts/iRbjLYWVSJKo0ym1EljxMGu3GYyYy5/SAcxqMmpayyva3NrF03rQkieD6o//MEZyB\nFvqdfREwZhWmSN6PoCfxp6kgrMbrKU4QVkU9jo89Ua/PkEyMWEXqZGABzWQ3NrVKqc++jIqf3XD6\ngLk8rYIRNBVOYuTsS7uHvzxjBmxnPpBultkEYGLMoXlCiMQbBRUAtwJHMmzXDPQVsaNIKY8JIXxG\n2SsZvl7WKHXZaUojigrtVv5+8URD1BgRECPKETmmRzK6y/1GeWcgRCjHd5cLhDQCIY32JJq4prX3\neZ+ahLqWTupaOnutO5g4o9GQ7khIgd1iRFP0aElb8xkmVIyNi6A4E6IvNQc/YcH5s/k/v9lJZxq9\nWmiDB2+YR0ubl+98/wcENcG4yiouv+KrlJWPi4+QJUS9mlrbsdgL4qJdoV5VZGaREuPaGtCzv3/S\nlD5KJiEjgl4IKC6ICBb9sdgQOfFipjt6ExE2boc1GkXRZ7xc2Ifrmos43Ll0Cm98eLLHMLrTZqGq\nzMWdS6cAUFRgZ874EcwZH79EgaZJTrZ1GeLIS01DhyGWvBxv6TkkG8EXCPPRiTY+OtHWo6y82Mnk\nUfrw26RRbqYYQ3FaH1WpZnXAyEn6loR3tm6l+pLF8PC53dEkixW0cPfaXAAWO5zzBWNpBX2NKVN5\nTmaRYX0I0MQw4LkA6VagsDri8tnmdoXheGVCJKtbTI0+fQwOhTi/y0+HReBNGAb8bmMzs/0BzgsE\nzM2+tDr1aE901td8GDmZ/XmU95NJRKr7tQoh/gn4J7rlfKpPfCfwdSnlC32+uDFklphULYQIAt+X\nUj6WcLwOeE5K+f/6cI1fAV8BKoDjwBtSyq8nqfcN4BsA5eXlC9auTZ3w6/V68XhShxtjy186GOC1\nI0GCSeJidgtcOcnOtdP69y/D6/XicrsJaRDUIBCWBI39YMx+quNBTRIMQ0DTj3X6g0iLzahnlMec\nF4hrQxLUBifsbBW6rxxWsFsEDis4rAK7BawyTIHDph+zCOxWcFi6y7sfk5RH2otpO9DZQWmx29QP\nXG/9IFLn4MGD/Mv6PbgX/A0Wu7NHHS3op2PX/3DfNfOYN28eGzduZOLEiUyfPr3fdoSM9y4Q7n7/\nux+N99x4DIS7+0lAg47OAFjtBLTezjWOhyWhDK9oUWgDl03gtgvcdnDbBS67wGMXuOzgjpbp5S67\ngICPUSVuLBkYDjHz3valfmx5V0jy+pEgm2uDeAMSj0PwpUo7V0yyU2Drv+2BsOTomQ5aZQEnOzRO\ndkjqOzROdmj4+qE1bUIyxm3hHJeFc9wWxrqF8WjB4+hpZ198EKF66zXR/a3V61MbI8NYw13YQj6s\n4U5soU6s4ch+/DHZ1UqBCCWU6Y/WcKe+TMRZiETgc1XSVjyN9qJptBVPp8NdhUxyA+S+9t90ZPOz\nMJDr9MWO5cuX75JSLuztnHSx0ieBdehCaD+w0niMJQAck1KamNuZG5KJnxT1nhJC1ANX22y2BZm6\n/hWT7Ow8FeK0T8aJIrsFxrgEV0xKmlduGouICAT9R2MgeL1BPB5zdwv3er243a4e4iqy3+rtxO4s\nJKhJntzrpytNpLfQBqsWFMQLnhjxYk2Tp6R3+szd4dwb6P+MRE3TaGlpYeTIkdFj9957L/v370fY\nC3BOuQjbiLFxokgL+gm11NP8599zz7u/44EHHuDyyy8f8OuwWQQ2i+7b9CPePfF6A3g8PYVb6vpe\nXG6XIZYM8RwjnFo7OrE6Cli9L30/cNvh3y9x4bKlf89T2qGRETGUbQpsgmunObh2msPov+6MtOuw\nCsa5YbqnZx5eexBOdmjUd2icihFKp32ScIpAUEgKTnglJ7xhIP6Nc9thrFsXSue4BWPdFoqBiS6J\n3cR7FxGFq7pWR5PrLzkYSC0KhZWwzU3Y1ruvevthFVowRkDFiiVfj2O6uArGiLF48WXp52wxM3Q5\nR0WFT3vRNNqLphC2ZXe168Em0g/eOhbEGwSPvYMvTxj4n4P+km6WWQPQACCEmATUSykHS1o3AyVJ\njpcSm2V6FlBgE/xwUWFW/hHmGhEjxhJ/dL0W8Hj0PPvLJ2ppo2SXVdmZVjpUl7GKR0pJS0sLDkd3\nVG/Hjh38+te/pq6ujpKSEn7/+99Hyw4c0FeukMEuTv7X9yi+8DqK5l2JxVWM5mujfc9rtL33B2Sw\nCz/w4IMPki46OVSxCEGBTR9D79EX7ODx2HrtB381wU5RksiDYmAIISh2QLHDyvSEz1lYkzR0ymhE\nKSqafJIWf+ohs44gHGrRONQS+2YKBD5GFeoCqdwQSpHoks1orisk+cm7nfqfxJjk+teOBNl5KsQP\nFxVm9XtRWuyELHZC9uJe66YVV1Ji0YJxQirgbaTILntEpSL7+NtwEmREywd0araUM2/tDifvXvzr\nDL/yoUVcP9AABN4gg9YPkpFyyCxpZSGc6ENPPf6S92el6jRDZtuB41LKFTHHKoFjwF9LKbOaQ7Rw\n4UK5M02ibm8raqYrz+RqnJle2bMv7fXFB8nWYoLuvImBrMWULR+0t7dz+vRppkyZEi2rrq5m7969\ntLa28uyzz1JVVUV1dTUbNmzg6quvjtZrb2+PfoleeOGFvP++uftJuFwuNmzYkDY5N53NmaKv7Znt\nC9nsB/2xO5Nt9fc7IdfvXTpe/+MWKmbM61NidzqcVphaXkwgpHH4TAfhJHluTpuFOy6ZxKpLzzU1\ngzUZZ0M/OBs+C1JKwppk89ZtLFq8hGBI09MlwhqBsEYwrBEMye59Y9uz7wOmz5gZfR4IS+NcfTtY\nc4SKygm8e7iRfbWthJNokNgJBv0l1gdCCFNDZqYEkRBiHPAU+uyvHsWA7MO0+9h2Uwmie9AXb6yS\nUrYbx74H/Bg4J2H2WcYQQlwNXF1RUXHH888/n7Jef8dIzZzbF7I55jrQuonl2cqbGIgPAoEA9fX1\nlJWVRdtYv349zz33HE1NTVRWVvLcc89F699+++0cPqzfimPlypXceOONeDwe6urquOWWWwAoLS3l\nZz/7GZWV+po8n376KTU1NTz++OP4/alHlp1OJw888ADz5s3r8+vIZT8wU38w8mf6Y3cm2xqKeRPZ\nakuTkuYuqUeUfJoRVZLUt4do8ouMrTUv0JcSsAr9MbpvEViFXm61xNYR+r38tDB2mzXhPL3MajHO\nE/qyRpHjsdeJbSscDFDgdMS0JWLO1ZP4rTHHA/4uXIUFMW3Ft+/v6sTjLmRLbYg/HQ+RbEUWm4CL\nx1lZXGEnpOn5gGFJdD8kIawZz6UkpMU/D2vQGQhisdqj9aN1jPohDaPNFM+Na+Ryzk6RA/7jS/0f\nTs50DlEsv0K/bdQq9MUS+z10JoRwoS/MCHq0qVgIcb3x/DUppQ9YDdwN/EEI8SAwGf32G49kSwwB\nGJGnVxYuXHhHfyNAvZXnY4Qowlf6cZ2B2qFpGrW1tbS1tTF79mwAwuEw5513HjU1NWiaxrp167jq\nqqsA2Lx5M01N+uy4+vp6lixZgs2mf0zmz5/P4cOH8Xg8VFRU4PF4qK6uJhQKMWPGDKZNm0ZJSc+R\n3jvvvJMrrriCq666Cp+v51pD/Y0MmfVBttvra1/IRj/IdHsqQtQ/HyxafAmfN/qiEaWaBm80wtTX\nWYQS/Ue6Z45Tqp/p2Pk/ZlZ3MYMg2azJ9PXTpdQKIP2q0SEJbx8P8/bxgeQnCfqwGs6QxBtkQH25\nP58FsxGiVuAOKeXv+mdaXFsTST1Nf5KU8qhRbybwc+Jv3XF/X2/d0UfbVIQoSxGiCHv27OGBBx7g\nnnvu6Vc0JNl13G43ra2t1NbWMmnSpOh1X3zxRZ5++mkCgQDTpk3jqaeeip530003UV+vr2fy9a9/\nnZUr9XU89+7dy3e+8x1sNhsVFRU88sgj0STpkydP4nA4KC0tRQhhepZZpM6ePXu455574iJFA4kM\nJbtGJlDREeWD/rSVrr6UkpMtHbRTyMM7u/BnLxdZkUEEYLNIfZKG0Cc72Cx6FMtmTHiJ7EeeEw7h\ndNiM4wJrTH2bRRAOBnAVOHjlcJB0y6QN5QjRafTp9QPGEDy9xsaNnKQvZeKaZlERouxGiLZs2cJ9\n992Hz+fjvvvu63NUJDKFPRwOs3Ch3rdff/11rrvuOlpa9FV7N27cGL3uoUOHWL16NaCLmWXLlkVn\nkM2ZM4eTJ08yYcIEpk+fHj0nGAxSU1PDhAkTopGh/vogsU51dTVz586NRooGGhnqix3ZbE9FR5QP\nzNTfunUrK6qr8Xo+7XVxyu/81XQ0CSFNQ9P0x7Am9eGjmE1/rhlDRnqd93bu4vy585LWCWtatI1Q\nWBKWMXXCmh6RitQJSw4dPsKEqqq4czQpu+0JG7ZIvY2Tp05TOnKUUUe/bmydlpY2Ct0ePj3ZlnJ2\nH+jCYX5VKQ6rBbtVYLdasNss8c8T9h227udHag7xhfNmYLfFlMeeY0t4nqLMahFZ+yxUvJm+G8+p\nYgAAD/hJREFUH/z9JZOprs5MDpFZzEaIVgD/AFyZzSGrXKMiRNmLEJmNjgSDQerr66mrq2Pu3Lm4\nXPo00zVr1kRnX51//vk89thj0evccsstUUF09913c+211wKwb98+vv3tbzNixAjGjx/Pgw8+GG2v\nqakJt9uN0xk/vTyTPkhVJxtRMhUhGrrRkXTl+eiDnrOLdCJLkQx0dtHZ4INsrk9nxo5stjUU+4HZ\nCBFSyl434PfoM7yagU3A7xK2F820c7ZsCxYskOnYsmVLv8t7O7cvZLKtvrbXFx9s3rxZulwuiT7I\nH7c5nU65efNmKaWUJ06ckFarNVq2Y8eOaBuPPvpo9PjYsWPjrrNkyRLpdrvlvHnz5NNPPx0t8/v9\nsqmpyfRrMvO6+lo3VZ3h0g/M1B8MH2S6PeWD7PrA2xWUD2/6RM778SY58Qcb5Lwfb5IPb/pEeruC\nfTe0j3Zksy2zPvB2BeWlj2yV0+99TVb9YEN0m37va/LSR7YO2A9ngw+kHLx+AOyUJn77zQ6ZjQJq\njH07MNrkeYoYtmzZwooVK3jhhRcGPEwylAgEAjQ1NWGxWBgzRr9njtfr5ac//Sm7d+9m3bp1hELJ\nE/z8fj9XXXUVGzZsYNmyZTidzmji8WeffcYXv/hFAKZPn47NZmPKlClMnz6dUCgUHdJ69dVXKSoq\n6rGgosPhiFsvSKFQDA3cThurLj2XVZeem/Fhw7MBt9PGS99azJrtNTz/7jGaOwKUuh3cvGgCdy6d\nMqAp92cTQ60f9GkdouFONofMYoeMMpFIa8aOvtLW1obFYqG1tRWPxxOdMVVXV8emTZtob2+nvb2d\ne++9l46ODjweDz/60Y94++23Abj66qtZtWoVAMeOHePWW281fe2IT5588kna2toYP3481157LUuW\nLAEgFAohhMBqjV/dYSgPG6arM1yGTs3UV8NFygfpypUPlA/6c52+2JHRIbN82zI9ZJZsyMjlckWH\nivpLOjt8Pp+sra2V+/btk21tbdHjb7/9tly1apW87bbb5F133RV3ztixY6P2PfbYY9Hjf/zjH+Ns\nb2tri1575cqV0ePXX3999JxNmzYlHSJLt1VVVclgsG+h0qE8bJiujhoyy73dmWxL+UD5wEx95YPc\n+IBMDpkJIR4yIaz+0Uxb+caWLVuSrj/j8/miQ0Xphs/C4TDNzc00NjbS1NTEwoULsdv1+59t3ryZ\ntWvX0tjYyNy5c7n33nujbbvd3dMVN27cyGWXXQbo08ofeeQRACoqKnj88cej9WLVeWNjY3S/rKws\nzqbEMovFwsiRI6MJywB2u50VK1awbt06gsHe1/FwuVw888wzvc7sUigUCoUiG5j99bkhybFSoBho\nRU+2VoIogVRiKEKsKHr//ffZv38/jY2NXH/99dx+++2APtR2wQUXRM+pra1l/PjxgD6L6uWXXwag\ntbU1KogKCwtxOp3RGV2RhQYhXtzEHgcoLi7G4/FQVlYWJ24mTJjAD3/4Q8rKyigrK2PkyJEcPXoU\ngIceeohHH30Ui8XS4/X99re/5Y477kjrAxj4woQKhUKhUAyUAeUQCSEuQr+lxzellO9kzKockckc\nooMHD/aYZp4Kp9PJ+PHjqanR89avu+467rrrLkBfLfmmm26K1v3lL3/J1KlTAVi9ejUvvvgiQI+F\nB1esWEEgEKCoqIivfe1rLF26FNAF1Z/+9CeKi4spLi5myZIl0WTk1tbWpCst99cH6RYkjH3tA8mn\nUjlEuc8/GIo5A4PdlvKB8oGZ+soHwzyHCLgZ2DXQdobSlokcoqqqqj7lzxQWFkb3V65cGW2rpaVF\nlpaWyqlTp8qLLrpI7t27N1r2xBNPyJ///OfyhRdekNu3b4+zQdO0tDb253X1pe5QyKPKdnsqh8hc\nfZU3oXyQrlz5QPmgP9fpix1keNp9OhqB/i8nOUx55plneh0qiuByubj//vsZM2YMZWVlTJ48OVpW\nUlLSY2grwsyZM1NOU0ycgp5rli9fzoYNGzK+SrNCoVAoFJnAbFK1K8lhB3Ae+h3oP8qkUcOBRAGQ\ninwSBhGfDMe1mBQKhUJxdtMzEzY5XqA9YWsEdgDnAN/KinVnOREBEJugHEs+iaEIy5cvZ+3atXn1\nmhUKhUIx9DF7L7Pb0PM+YukC6oD3pJS9z6s+C8jWwozD8S7n6n5uKqnabH2VSKp8kK5c+UD5oD/X\n6YsdamHGHCdVJxKbVJyJZGIzdmSzvf4mzvX1OgO1I5vtqaRqc/VVIqnyQbpy5QPlg/5cpy92YDKp\n2uyQWUqEEMuFEK8PtJ3hTmT4rLy8PO+GyRQKhUKhGOqkTaoWQowAvgJUAkeA9dIYHhNC3AD8AJgP\nfJZlO4cFkfyZXN/ATqFQKBQKRTwpc4iEELOBTUB5zOHdwN8CvwUWAQeAfwNelFJq2TV18BBCNACf\np6lSgr5Cd3/KRwFn+mlaX+3IZnvKB+bqpqozXHxgpv5g+MCMHdlsS/lA+cBMfeWD3PigSko5utcz\nUo2lAa8AnwIXAQXoaw1tAk4bF7nZzJjccNyAp/pbjsmxzEzYkc32lA/M1U1VZ7j4YCB9IZM+yLQf\nlA+UD5QP8s8H6YbMFgL/V0r5F+P5p0KI/w0cBL4hpUw9DWv488oAyzNFpq/Tl/aUD8zVHQw/5NIH\nZuqfjX1B+UD5oD9tKR+cxT5IN2SmAYuklO/FHLMCQeAiKeX7/bUynxFC7JRmpv8NY5QPlA9A+QCU\nD0D5AJQPYGj4oLdZZqkWKQpl2pA84qneqwx7lA+UD0D5AJQPQPkAlA9gCPigtwhRCz3Fz6hkx6WU\nY7JhoEKhUCgUCkW2SZdD9M+DZoVCoVAoFApFDjF16w6FQqFQKBSK4cyAV6pWKBQKhUKhONtRgmiI\nIISoFEK8JYT4WAjxkRDiISGEyLVdg40QYpsQYp8QYr8QYp0QojjXNuUKIcQTQoi8DOEKIY4KIQ4I\nIfYa28xc2zTYCCHcQohnhRCfGt8J38q1TYONEGJKTB/YK4Q4JYR4Kdd2DTZCiK8a34t7hRB/FkKc\nl2ubBhshxDeFEB8a3wtPGrPeM4oSREOHEPADKeV5wDz0BTGvy61JOeGvpZTnSynnAMeA7+faoFwg\nhLgEyNytn89OrpRSzjW2A7k2Jgc8DHwmpTxXSjkLWJdrgwYbKWVNTB+YC3wM/C7XduWAXwI3Gj54\nHvhxju0ZVIQQs9B/CxZLKWeiz4BfmenrKEE0QIQQU4UQa4yIRlgIsTVFvZlGBMgnhDghhPhxrMKV\nUtZLKXca+wFgP/o95IY8mfIBgJSy1ahrAdykXvphSJFJHwghnMC/A98bBNMzRiZ9cLaSKR8IIYqA\nvwF+GjkmpTyd9ReQIbLRF4QQVcBc4H+yaHrGyLAPNCASLS8B6rNoesbIoA9moq9kHbkVx0bg7zJt\nb9qbuypMMQu4EngXsCerIIQoBf6Ifu+3a4Ap6P/+LMB9SeqXoX8ZXpYdkzNORn0ghHgNuAD4CPhu\n1qzOLJn0wY+AX0spG8TZNWqa6c/CeuP1bwDul8aNpYc4mfLBZKAB+JkQYhFQi37ngKPZND6DZPx7\nET0i8N9Sys5sGJwFMumDm4ENQoguwAcszp7ZGSVTPtgPPCyEGIt++7AbyEbAIJP3DsnHDbDE7K8D\ntiapcw/QDBTHHPtH9I5dnFDXCWwBvpvr15YrHxhlVuAh4B9z/foG0wfAHPQvh8gMUJnr15aLfgCM\nNx49wEvAPbl+fYPcDxagR0cvN55/DdiW69eXi74QU/YxUJ3r15aDvmADXgdmG8/vADbk+vUNdj9A\nF4U7gXeAfwX2ZNpeNWQ2QKSUmolqVwAbpZRtMcfWAoXAssgBI0T4G/Q3+uGMGppFMumDmDbDwH8C\n/ysjRmaZDPpgMXp4+IgQ4ihEE4x7v1NzjslkP5BS1hmPXuDXwBczaGrWyKAP6oBWKeXGmPIFGTM0\ny2T6O0EIsdA4vi1jRmaZDPpgLjBSSvmB8fw3wPKMGZpFMvyd8LyUcqGU8mJgL/BJRo1F5RANFjNI\nePOklMfQFfCMmMNrgHbOnmGivtCrD4QQpUKI8pgqfwt8OGgWZp9efSCl/IWUcpyUcqKUcqJxbKKU\nsmGwjc0SZvqBWxizC4UQNvR+sH+Q7cwmZvrBKWC/EOICo8qlwAcML8x+LwLcAjwvjVDBMMKMD+qA\nqUKICuP5V9CHl4YLpvpB5LdBCFGCHkH6j0wbonKIBodS9NudJNJslCGEWAzcji4A9hi5E09LKR8f\nLCOzTK8+MB5fNJKKBXqI/K7BMW9QMOOD4Y4ZH5QDfzAS6610h8iHC2b7wTeBXwkh3EAr+rDZcMKU\nHwxRfCNwySDZNZj06gMp5UkhxPeATUKIENCB/lsxXDD7eVhriCIB/FRK+edMG6IE0RBBSrkD/Y3O\nW6SUh9GTqRUGUsq86xNGP5ibaztyjdSXGjgrhgqziZQyhC6S8xYp5TPAM7m2I5dIKbM+TKiGzAaH\nZvSpkomUGmX5gPKB8gEoH4DyQQTlB+UDGEI+UIJocPiEhDFxIUQl4CILiWFDFOUD5QNQPgDlgwjK\nD8oHMIR8oATR4PA6cLmx2FqEvwM6OYtmTQwQ5QPlA1A+AOWDCMoPygcwhHygcogGiBDChb7wFEAF\nUCyEuN54/pqU0gesBu5GTxR9EH3RtfuBRxKmGp6VKB8oH4DyASgfRFB+UD6As9AHuVisaThtwET0\nBdSSbRNj6s0ENqOr3nrgJ4A11/YrHygfKB8oHyg/KB8oH8joargKhUKhUCgUeYvKIVIoFAqFQpH3\nKEGkUCgUCoUi71GCSKFQKBQKRd6jBJFCoVAoFIq8RwkihUKhUCgUeY8SRAqFQqFQKPIeJYgUCoVC\noVDkPUoQKRQKhUKhyHuUIFIoFHmDEOJRIYQUQvx3krLXhRAbc2GXQqHIPUoQKRSKfGI24AcuFULY\nE8rmAPsH3ySFQjEUUIJIoVDkE7OB5wAPsDRyUAgxEhgHfJAjuxQKRY5RgkihUOQFQohyYAzwFrAT\n+GpM8RzjUQkihSJPUYJIoVDkC7ONxw+AV4kXRLOBEHBgsI1SKBRDAyWIFApFvjAbCACfAa8B04UQ\nU42yOcBBKaU/V8YpFIrcogSRQqHIF+YAH0spQ+hDZqfojhLNRg2XKRR5jRJECoUiX5iNMYtMSimB\nN4CvCiEE8AXUDDOFIq9RgkihUAx7hBAWYCbxUaBXgWXokSM3KkKkUOQ1ShApFIp8YBpQSLzo2YT+\nHbjKeK4EkUKRxyhBpFAo8oHYGWYASClbgR3ATUA7cHTwzVIoFEMFJYgUCkU+MBtollIeTzj+KmAD\nPjTyihQKRZ4i1HeAQqFQKBSKfEdFiBQKhUKhUOQ9ShApFAqFQqHIe5QgUigUCoVCkfcoQaRQKBQK\nhSLvUYJIoVAoFApF3qMEkUKhUCgUirxHCSKFQqFQKBR5jxJECoVCoVAo8p7/DxLToBvOnOS1AAAA\nAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f51fdd0f7b8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkQAAADqCAYAAABDaVrtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\naAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f51fd43f5f8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import itertools\n",
    "\n",
    "for dataset, method, B , graphtype in itertools.product(['sift1b', 'deep1b'], ['pq', 'opq'], ['32', '64'], ['log', 'linear']):\n",
    "#for dataset, method, B, graphtype in itertools.product(['sift1b'], ['pq'], ['32'], ['log']):\n",
    "    if graphtype == 'linear' and not (dataset == 'sift1b' and method == 'pq'):\n",
    "        continue\n",
    "    plots = {}\n",
    "    plots[\"topk1\"] = yaml.load(open('dump/' + dataset + '/' + method + '/n_time_b' + B + '_topk1.yaml', 'rt'))[\"plots\"]\n",
    "    plots[\"topk10\"] = yaml.load(open('dump/' + dataset + '/' + method + '/n_time_b' + B + '_topk10.yaml', 'rt'))[\"plots\"]\n",
    "    plots[\"topk100\"] = yaml.load(open('dump/' + dataset + '/' + method + '/n_time_b' + B + '_topk100.yaml', 'rt'))[\"plots\"]\n",
    "    #pprint(plots_topk1)\n",
    "    #pprint(plots_topk10)\n",
    "    #pprint(plots_topk100)            \n",
    "    \n",
    "    # Params\n",
    "    fontsize = 15\n",
    "    linewidth = 3\n",
    "    markersize = 8\n",
    "\n",
    "    plt.figure(figsize=[8, 3])\n",
    "        \n",
    "    # Plot\n",
    "    plt.plot(plots[\"topk1\"]['adc']['x'], plots[\"topk1\"]['adc']['y'], \"D:\", lw=linewidth, ms=markersize, label='ADC', color='black')\n",
    "    for topk in [\"topk100\", \"topk10\", \"topk1\"]:\n",
    "        color = {\"topk1\": \"C0\", \"topk10\": \"C1\", \"topk100\": \"C2\"}\n",
    "        label = {\"topk1\": \"1-NN\", \"topk10\": \"10-NN\", \"topk100\": \"100-NN\"}\n",
    "        marker = {\"topk1\": \"o-\", \"topk10\": \"P-\", \"topk100\": \"s-\"}\n",
    "        Ns = [10**4, 10**5, 10**6, 10**7, 10**8, 10**9]\n",
    "            \n",
    "        if B == \"32\":\n",
    "            Ys = [plots[topk]['T2']['y'][ plots[topk]['T2']['x'].index(10**4) ],\n",
    "                  plots[topk]['T2']['y'][ plots[topk]['T2']['x'].index(10**5) ],\n",
    "                  plots[topk]['T2']['y'][ plots[topk]['T2']['x'].index(10**6) ],\n",
    "                  plots[topk]['T1']['y'][ plots[topk]['T1']['x'].index(10**7) ],\n",
    "                  plots[topk]['T1']['y'][ plots[topk]['T1']['x'].index(10**8) ],\n",
    "                  plots[topk]['T1']['y'][ plots[topk]['T1']['x'].index(10**9) ]]\n",
    "        \n",
    "            if topk == \"topk1\" or topk == \"topk10\":\n",
    "                Ns.insert(0, 10**3)\n",
    "                Ys.insert(0, plots[topk]['T4']['y'][ plots[topk]['T4']['x'].index(10**3) ])\n",
    "        \n",
    "            if topk == \"topk1\":\n",
    "                Ns.insert(0, 10**2)\n",
    "                Ys.insert(0, plots[topk]['T4']['y'][ plots[topk]['T4']['x'].index(10**2) ])\n",
    "\n",
    "            plt.plot(Ns, Ys, marker[topk],\n",
    "                     lw=linewidth, ms=markersize, label=label[topk], color=color[topk])\n",
    "            \n",
    "        elif B == \"64\":\n",
    "            Ys = [plots[topk]['T4']['y'][ plots[topk]['T4']['x'].index(10**4) ],\n",
    "                  plots[topk]['T4']['y'][ plots[topk]['T4']['x'].index(10**5) ],\n",
    "                  plots[topk]['T4']['y'][ plots[topk]['T4']['x'].index(10**6) ],\n",
    "                  plots[topk]['T2']['y'][ plots[topk]['T2']['x'].index(10**7) ],\n",
    "                  plots[topk]['T2']['y'][ plots[topk]['T2']['x'].index(10**8) ],\n",
    "                  plots[topk]['T2']['y'][ plots[topk]['T2']['x'].index(10**9) ]]\n",
    "        \n",
    "            if topk == \"topk1\" or topk == \"topk10\":\n",
    "                Ns.insert(0, 10**3)\n",
    "                Ys.insert(0, plots[topk]['T8']['y'][ plots[topk]['T8']['x'].index(10**3) ])\n",
    "        \n",
    "            if topk == \"topk1\":\n",
    "                Ns.insert(0, 10**2)\n",
    "                Ys.insert(0, plots[topk]['T8']['y'][ plots[topk]['T8']['x'].index(10**2) ])\n",
    "\n",
    "            plt.plot(Ns, Ys, marker[topk],\n",
    "                     lw=linewidth, ms=markersize, label=label[topk], color=color[topk])\n",
    "    \n",
    "\n",
    "\n",
    "    # Texts\n",
    "    plt.xlabel('$N$', fontsize=fontsize)\n",
    "    plt.ylabel('Runtime per query [ms]', fontsize=fontsize)\n",
    "    plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "    # Legend\n",
    "    # handlelength: if 0, delete line in legend.\n",
    "    # To re-order items in legend, set landles and labels\n",
    "    plt.legend(fontsize=fontsize, handlelength=2, loc='upper left')\n",
    "\n",
    "    # Grid\n",
    "    # which='both': show more grids (useful for log scaling)\n",
    "    plt.grid(True, which='both')#, color='darkgray')\n",
    "\n",
    "    # Log\n",
    "    plt.xscale(graphtype)\n",
    "    plt.yscale(graphtype)\n",
    "\n",
    "\n",
    "#     # Ranges\n",
    "    if graphtype != 'linear':\n",
    "        plt.yticks([10**-1, 10**0, 10**1, 10**2, 10**3, 10**4])\n",
    "#     plt.ylim([0.01, 10**4])\n",
    "\n",
    "#     # Write\n",
    "#     # Adjust white spaces when the text size is big. This is manually adjusted\n",
    "#     # http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "    plt.subplots_adjust(left=0.12, bottom=0.19, right=0.99, top=0.97, wspace=None, hspace=None)\n",
    "\n",
    "    if graphtype == 'linear':\n",
    "        plt.savefig(\"n_time_linear_\" + dataset + \"_\" + method + \"_b\" + B + \".pdf\")\n",
    "    else:\n",
    "        plt.savefig(\"n_time_\" + dataset + \"_\" + method + \"_b\" + B + \".pdf\")\n",
    "    \n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> img/teaser_ivfadc/.ipynb_checkpoints/plot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import pickle\n",
    "import yaml\n",
    "from pprint import pprint\n",
    "\n",
    "% matplotlib inline\n",
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'1024': {'x': [1000000, 10000000, 100000000, 1000000000],\n",
      "          'y': [0.15828599999999998, 0.364966, 2.66357, 25.5318]},\n",
      " '2048': {'x': [1000000, 10000000, 100000000, 1000000000],\n",
      "          'y': [0.24225300000000002,\n",
      "                0.34331500000000004,\n",
      "                1.4307299999999998,\n",
      "                12.5711]},\n",
      " '4096': {'x': [1000000, 10000000, 100000000, 1000000000],\n",
      "          'y': [0.441404,\n",
      "                0.47852799999999995,\n",
      "                1.0277100000000001,\n",
      "                6.847360000000001]},\n",
      " '8192': {'x': [1000000, 10000000, 100000000, 1000000000],\n",
      "          'y': [0.8236020000000001, 0.8904559999999999, 1.12486, 4.33331]}}\n"
     ]
    }
   ],
   "source": [
    "plots = yaml.load(open('dump/n_time_b64_w1.yaml', 'rt'))[\"plots\"]\n",
    "pprint(plots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAW8AAADsCAYAAAC7byfWAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nhLcgCEIMIsJbEAQhBvl/+4oLZB7Uyh0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f7fb9b89f60>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Params\n",
    "fontsize = 15\n",
    "linewidth = 3\n",
    "markersize = 8\n",
    "\n",
    "plt.figure(figsize=[5, 3])\n",
    "\n",
    "# Plot\n",
    "plt.plot(plots['1024']['x'], plots['1024']['y'], \"o-\",\n",
    "         lw=linewidth, ms=markersize, label='#cell=1024')\n",
    "plt.plot(plots['2048']['x'], plots['2048']['y'], \"P--\",\n",
    "         lw=linewidth, ms=markersize, label='#cell=2048')\n",
    "plt.plot(plots['4096']['x'], plots['4096']['y'], \"s:\",\n",
    "         lw=linewidth, ms=markersize, label='#cell=4096')\n",
    "plt.plot(plots['8192']['x'], plots['8192']['y'], \"D-.\",\n",
    "         lw=linewidth, ms=markersize, label='#cell=8192')\n",
    "\n",
    "# Texts\n",
    "plt.xlabel('$N$', fontsize=fontsize)\n",
    "plt.ylabel('Runtime [ms]', fontsize=fontsize)\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "# Legend\n",
    "# handlelength: if 0, delete line in legend.\n",
    "plt.legend(fontsize=fontsize, handlelength=1)\n",
    "\n",
    "# Grid\n",
    "# which='both': show more grids (useful for log scaling)\n",
    "plt.grid(True, which='both', color='darkgray')\n",
    "\n",
    "# Log\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "# Ranges\n",
    "plt.ylim([0.1, 3 * 10**1])\n",
    "\n",
    "# Write\n",
    "# Adjust white spaces when the text size is big. This is manually adjusted\n",
    "# http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "plt.subplots_adjust(left=0.19, bottom=0.19, right=0.99, top=0.99, wspace=None, hspace=None)\n",
    "plt.savefig(\"teaser_ivfadc.pdf\")\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> img/teaser_ivfadc/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import pickle\n",
    "import yaml\n",
    "from pprint import pprint\n",
    "\n",
    "% matplotlib inline\n",
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'1024': {'x': [1000000, 10000000, 100000000, 1000000000],\n",
      "          'y': [0.15828599999999998, 0.364966, 2.66357, 25.5318]},\n",
      " '2048': {'x': [1000000, 10000000, 100000000, 1000000000],\n",
      "          'y': [0.24225300000000002,\n",
      "                0.34331500000000004,\n",
      "                1.4307299999999998,\n",
      "                12.5711]},\n",
      " '4096': {'x': [1000000, 10000000, 100000000, 1000000000],\n",
      "          'y': [0.441404,\n",
      "                0.47852799999999995,\n",
      "                1.0277100000000001,\n",
      "                6.847360000000001]},\n",
      " '8192': {'x': [1000000, 10000000, 100000000, 1000000000],\n",
      "          'y': [0.8236020000000001, 0.8904559999999999, 1.12486, 4.33331]}}\n"
     ]
    }
   ],
   "source": [
    "plots = yaml.load(open('dump/n_time_b64_w1.yaml', 'rt'))[\"plots\"]\n",
    "pprint(plots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAW8AAADsCAYAAAC7byfWAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nhLcgCEIMIsJbEAQhBvl/+4oLZB7Uyh0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f7fb9b89f60>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Params\n",
    "fontsize = 15\n",
    "linewidth = 3\n",
    "markersize = 8\n",
    "\n",
    "plt.figure(figsize=[5, 3])\n",
    "\n",
    "# Plot\n",
    "plt.plot(plots['1024']['x'], plots['1024']['y'], \"o-\",\n",
    "         lw=linewidth, ms=markersize, label='#cell=1024')\n",
    "plt.plot(plots['2048']['x'], plots['2048']['y'], \"P--\",\n",
    "         lw=linewidth, ms=markersize, label='#cell=2048')\n",
    "plt.plot(plots['4096']['x'], plots['4096']['y'], \"s:\",\n",
    "         lw=linewidth, ms=markersize, label='#cell=4096')\n",
    "plt.plot(plots['8192']['x'], plots['8192']['y'], \"D-.\",\n",
    "         lw=linewidth, ms=markersize, label='#cell=8192')\n",
    "\n",
    "# Texts\n",
    "plt.xlabel('$N$', fontsize=fontsize)\n",
    "plt.ylabel('Runtime [ms]', fontsize=fontsize)\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "# Legend\n",
    "# handlelength: if 0, delete line in legend.\n",
    "plt.legend(fontsize=fontsize, handlelength=1)\n",
    "\n",
    "# Grid\n",
    "# which='both': show more grids (useful for log scaling)\n",
    "plt.grid(True, which='both', color='darkgray')\n",
    "\n",
    "# Log\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "# Ranges\n",
    "plt.ylim([0.1, 3 * 10**1])\n",
    "\n",
    "# Write\n",
    "# Adjust white spaces when the text size is big. This is manually adjusted\n",
    "# http://d.hatena.ne.jp/nohzen/20130922/1379807776\n",
    "plt.subplots_adjust(left=0.19, bottom=0.19, right=0.99, top=0.99, wspace=None, hspace=None)\n",
    "plt.savefig(\"teaser_ivfadc.pdf\")\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

